Gravitational Quadratic-in-Spin Hamiltonian at NNNLO in the post-Newtonian framework

We present the result of the quadratic-in-spin interaction Hamiltonian for binary systems of rotating compact objects with generic spins, up to NNNLO corrections within the post-Newtonian expansion. The calculation is performed by employing the effective field theory diagrammatic approach, and it involves Feynman integrals up to three loops, evaluated within the dimensional regularization scheme. The gauge-invariant binding energy and the scattering angle, in special kinematic regimes and spin configurations, are explicitly derived. The results extend our earlier study on the spin-orbit interaction effects.

==> anc/Feynman_Rules.m <==
(* ::Package:: *)

(*
======================================================================
Gravitational Quadratic-in-Spin Hamiltonian at NNNLO
in the post-Newtonian framework
======================================================================
Authors
M. K. Mandal, P. Mastrolia, R. Patil, J. Steinhoff
======================================================================

This file contains the analytic expressions of the Feynman rules 
obtained from the equation (___) and (___). 

The vectors, tensors and the derivatives in the following expressions are defined 
according to the Mathematica package EFTofPNG (arXiv:1705.06309).
i.e. 
_CD is the partial spatial derivative
ParamD[t] is the partial time derivative
_\[Phi] is the KK scalar field
_A is the KK vector field
_\[Sigma] is the KK tensor field

The quantities in the following expression are defined as follows,
1/cInv : velocity of light
G : Newton's constant
_m : mass of the compact object
_x : position of the compact object
_v is the velocity of the compact object
_xRel : seperation between the 1st and 2nd compact object (x1 - x2)
_r : seperation between the 1st and 2nd compact object (r = |x1 - x2|)
_S : spin tensor of the compact object
_CE22 : Wilson coefficient defined in equation (2.10)
_CES2 : Wilson coefficient defined in equation (2.8)
_CE2S2 : Wilson coefficient defined in equation (2.11)

All the Feynman rules are given in a list format where for the each element, 
the first element describes the vertex and the second element describes
 the Feynman rule for that vertex.
The vertex is described as {a_,b,_c_} which corresponds to \[Phi]^a A^b \[Sigma]^c.

The rules are then seperated in two cells below. 
The bulk vertices come from equation (___) 
where as the worldline vertices come from equation (___).
*)


(*Bulk Vertices*)


{{{3, 0, 0}, -1/8*(cInv^4*(-1 + d)^2*Scalar[ParamD[t][\[Phi][]]]^2*\[Phi][])/
    ((-2 + d)^2*G*Pi)}, {{2, 1, 0}, 
  (cInv^4*(-1 + d)*Scalar[A[i]*CD[-i][\[Phi][]]]*Scalar[ParamD[t][\[Phi][]]])/
   (16*G*Pi - 8*d*G*Pi)}, {{1, 2, 0}, 
  cInv^4*(((1 - d)*Scalar[CD[-i][A[i]]]*Scalar[CD[-i1][A[i1]]])/
     (32*G*Pi - 16*d*G*Pi) - ((1 - d)*Scalar[CD[-i][A[-i1]]*CD[i1][A[i]]])/
     (32*G*Pi - 16*d*G*Pi) + ((1 - d)*Scalar[CD[-i1][A[-i]]*CD[i1][A[i]]])/
     (32*G*Pi - 16*d*G*Pi))*\[Phi][]}, 
 {{0, 3, 0}, (cInv^6*(Scalar[CD[-i1][A[i1]]]*Scalar[A[i]*ParamD[t][A[-i]]] + 
     Scalar[A[i]*CD[-i][A[i1]]*ParamD[t][A[-i1]]] - 
     Scalar[A[i]*CD[i1][A[-i]]*ParamD[t][A[-i1]]]))/(16*G*Pi)}, 
 {{2, 0, 1}, 
  -1/32*(cInv^4*(-1 + d)*(Scalar[\[Sigma][i1, -i1]]*
        Scalar[CD[-i][\[Phi][]]*CD[i][\[Phi][]]] - 
       2*Scalar[\[Sigma][-i, -i1]*CD[i][\[Phi][]]*CD[i1][\[Phi][]]]))/
     ((-2 + d)*G*Pi) + (cInv^6*(1 - d)*Scalar[\[Sigma][i, -i]]*
     Scalar[ParamD[t][\[Phi][]]]^2)/(64*G*Pi - 32*d*G*Pi)}, 
 {{1, 1, 1}, 
  cInv^6*(-1/16*(Scalar[\[Sigma][i1, -i1]]*
       Scalar[CD[i][\[Phi][]]*ParamD[t][A[-i]]])/(G*Pi) + 
    Scalar[\[Sigma][-i, -i1]*CD[i][\[Phi][]]*ParamD[t][A[i1]]]/(8*G*Pi) + 
    Scalar[A[i]*CD[i1][\[Phi][]]*ParamD[t][\[Sigma][-i, -i1]]]/
     (16*G*Pi - 8*d*G*Pi) - (Scalar[A[i]*CD[-i][\[Phi][]]]*
      Scalar[ParamD[t][\[Sigma][i1, -i1]]])/(32*G*Pi - 16*d*G*Pi) + 
    (Scalar[\[Sigma][i1, -i1]]*Scalar[CD[-i][A[i]]]*
      Scalar[ParamD[t][\[Phi][]]])/(16*G*Pi) + 
    (Scalar[A[i]*CD[-i][\[Sigma][i1, -i1]]]*Scalar[ParamD[t][\[Phi][]]])/
     (32*G*Pi - 16*d*G*Pi) - (Scalar[A[i]*CD[-i1][\[Sigma][-i, i1]]]*
      Scalar[ParamD[t][\[Phi][]]])/(16*G*Pi - 8*d*G*Pi) - 
    (Scalar[\[Sigma][-i, -i1]*CD[i1][A[i]]]*Scalar[ParamD[t][\[Phi][]]])/
     (8*G*Pi))}, {{0, 2, 1}, 
  (cInv^6*(Scalar[\[Sigma][i2, -i2]]*Scalar[CD[-i][A[i]]]*
       Scalar[CD[-i1][A[i1]]] - Scalar[\[Sigma][i2, -i2]]*
       Scalar[CD[-i][A[-i1]]*CD[i1][A[i]]] + Scalar[\[Sigma][i2, -i2]]*
       Scalar[CD[-i1][A[-i]]*CD[i1][A[i]]] - 
      2*Scalar[\[Sigma][-i, -i2]*CD[-i1][A[i2]]*CD[i1][A[i]]] - 
      2*Scalar[\[Sigma][-i1, -i2]*CD[i1][A[i]]*CD[i2][A[-i]]] + 
      4*Scalar[\[Sigma][-i, -i2]*CD[i1][A[i]]*CD[i2][A[-i1]]] - 
      4*Scalar[CD[-i][A[i]]]*Scalar[\[Sigma][-i1, -i2]*CD[i2][A[i1]]]))/
    (64*G*Pi) + 
   (cInv^8*(-(Scalar[\[Sigma][i1, -i1]]*Scalar[ParamD[t][A[-i]]*
          ParamD[t][A[i]]]) + 2*Scalar[\[Sigma][-i, -i1]*ParamD[t][A[i]]*
         ParamD[t][A[i1]]]))/(64*G*Pi)}, 
 {{1, 0, 2}, 
  -1/64*(cInv^8*(-1 + d)*(2*Scalar[ParamD[t][\[Sigma][-i, -i1]]*
         ParamD[t][\[Sigma][i, i1]]] - Scalar[ParamD[t][\[Sigma][i, -i]]]*
       Scalar[ParamD[t][\[Sigma][i1, -i1]]])*\[Phi][])/((-2 + d)*G*Pi)}, 
 {{0, 1, 2}, 
  (cInv^8*(2*Scalar[\[Sigma][i1, i2]*CD[-i][\[Sigma][-i1, -i2]]*
        ParamD[t][A[i]]] - Scalar[\[Sigma][i1, -i1]]*
      Scalar[CD[-i][\[Sigma][i2, -i2]]*ParamD[t][A[i]]] + 
     2*Scalar[\[Sigma][-i, i1]*CD[-i1][\[Sigma][i2, -i2]]*ParamD[t][A[i]]] - 
     4*Scalar[\[Sigma][i1, i2]*CD[-i2][\[Sigma][-i, -i1]]*ParamD[t][A[i]]] + 
     2*Scalar[\[Sigma][i1, -i1]]*Scalar[CD[-i2][\[Sigma][-i, i2]]*
        ParamD[t][A[i]]] - 4*Scalar[\[Sigma][-i, i1]*
        CD[-i2][\[Sigma][-i1, i2]]*ParamD[t][A[i]]] - 
     2*Scalar[\[Sigma][i2, -i2]]*Scalar[CD[i1][A[i]]*
        ParamD[t][\[Sigma][-i, -i1]]] - 
     4*Scalar[A[i]*CD[-i1][\[Sigma][i1, i2]]*ParamD[t][\[Sigma][-i, -i2]]] + 
     4*Scalar[\[Sigma][-i1, i2]*CD[i1][A[i]]*ParamD[t][\[Sigma][-i, -i2]]] + 
     2*Scalar[A[i]*CD[i2][\[Sigma][i1, -i1]]*ParamD[t][\[Sigma][-i, -i2]]] - 
     2*Scalar[CD[-i][A[i]]]*Scalar[\[Sigma][i1, i2]*
        ParamD[t][\[Sigma][-i1, -i2]]] - 
     2*Scalar[A[i]*CD[-i][\[Sigma][i1, i2]]*ParamD[t][\[Sigma][-i1, -i2]]] + 
     4*Scalar[\[Sigma][-i, i2]*CD[i1][A[i]]*ParamD[t][\[Sigma][-i1, -i2]]] + 
     4*Scalar[A[i]*CD[i2][\[Sigma][-i, i1]]*ParamD[t][\[Sigma][-i1, -i2]]] + 
     Scalar[\[Sigma][i1, -i1]]*Scalar[CD[-i][A[i]]]*
      Scalar[ParamD[t][\[Sigma][i2, -i2]]] + 
     Scalar[A[i]*CD[-i][\[Sigma][i1, -i1]]]*
      Scalar[ParamD[t][\[Sigma][i2, -i2]]] - 
     2*Scalar[A[i]*CD[-i1][\[Sigma][-i, i1]]]*
      Scalar[ParamD[t][\[Sigma][i2, -i2]]] - 
     2*Scalar[\[Sigma][-i, -i1]*CD[i1][A[i]]]*
      Scalar[ParamD[t][\[Sigma][i2, -i2]]]))/(64*G*Pi)}, 
 {{0, 0, 3}, 
  (cInv^8*(4*Scalar[\[Sigma][i, i1]*CD[-i][\[Sigma][i2, i3]]*
         CD[-i1][\[Sigma][-i2, -i3]]] - 
      2*Scalar[\[Sigma][i, i1]*CD[-i][\[Sigma][i2, -i2]]*
         CD[-i1][\[Sigma][i3, -i3]]] + 
      8*Scalar[\[Sigma][i, i1]*CD[-i1][\[Sigma][i3, -i3]]*
         CD[-i2][\[Sigma][-i, i2]]] - 
      8*Scalar[\[Sigma][i, i1]*CD[-i1][\[Sigma][-i, i2]]*
         CD[-i2][\[Sigma][i3, -i3]]] - 
      4*Scalar[\[Sigma][i, i1]*CD[-i2][\[Sigma][i3, -i3]]*
         CD[i2][\[Sigma][-i, -i1]]] + Scalar[\[Sigma][i, -i]]*
       Scalar[CD[-i2][\[Sigma][i3, -i3]]*CD[i2][\[Sigma][i1, -i1]]] - 
      8*Scalar[\[Sigma][i, i1]*CD[-i2][\[Sigma][-i, i2]]*
         CD[-i3][\[Sigma][-i1, i3]]] + 4*Scalar[\[Sigma][i, -i]]*
       Scalar[CD[-i1][\[Sigma][i1, i2]]*CD[-i3][\[Sigma][-i2, i3]]] + 
      8*Scalar[\[Sigma][i, i1]*CD[-i2][\[Sigma][-i1, -i3]]*
         CD[i3][\[Sigma][-i, i2]]] + 
      8*Scalar[\[Sigma][i, i1]*CD[-i3][\[Sigma][-i1, -i2]]*
         CD[i3][\[Sigma][-i, i2]]] - 4*Scalar[\[Sigma][i, -i]]*
       Scalar[CD[-i2][\[Sigma][-i1, -i3]]*CD[i3][\[Sigma][i1, i2]]] - 
      2*Scalar[\[Sigma][i, -i]]*Scalar[CD[-i3][\[Sigma][-i1, -i2]]*
         CD[i3][\[Sigma][i1, i2]]]))/(256*G*Pi) + 
   (cInv^10*(-8*Scalar[\[Sigma][i, i1]*ParamD[t][\[Sigma][-i, i2]]*
         ParamD[t][\[Sigma][-i1, -i2]]] + 2*Scalar[\[Sigma][i, -i]]*
       Scalar[ParamD[t][\[Sigma][-i1, -i2]]*ParamD[t][\[Sigma][i1, i2]]] + 
      4*Scalar[\[Sigma][i, i1]*ParamD[t][\[Sigma][-i, -i1]]]*
       Scalar[ParamD[t][\[Sigma][i2, -i2]]] - Scalar[\[Sigma][i, -i]]*
       Scalar[ParamD[t][\[Sigma][i1, -i1]]]*
       Scalar[ParamD[t][\[Sigma][i2, -i2]]]))/(256*G*Pi)}, 
 {{4, 0, 0}, (cInv^6*(-1 + d)^3*Scalar[ParamD[t][\[Phi][]]]^2*\[Phi][]^2)/
   (8*(-2 + d)^3*G*Pi)}, {{2, 2, 0}, 
  (cInv^8*(-1 + d)*Scalar[A[-i]*A[i]]*Scalar[ParamD[t][\[Phi][]]]^2)/
    (32*G*Pi - 16*d*G*Pi) + 
   cInv^6*(((-1 + d)^2*Scalar[CD[-i][A[i]]]*Scalar[CD[-i1][A[i1]]]*
       \[Phi][]^2)/(16*(-2 + d)^2*G*Pi) - 
     ((-1 + d)^2*Scalar[CD[-i][A[-i1]]*CD[i1][A[i]]]*\[Phi][]^2)/
      (16*(-2 + d)^2*G*Pi) + ((-1 + d)^2*Scalar[CD[-i1][A[-i]]*CD[i1][A[i]]]*
       \[Phi][]^2)/(16*(-2 + d)^2*G*Pi))}, 
 {{1, 3, 0}, cInv^8*(((1 - d)*Scalar[CD[-i1][A[i1]]]*
      Scalar[A[i]*ParamD[t][A[-i]]])/(16*G*Pi - 8*d*G*Pi) + 
    ((1 - d)*Scalar[A[i]*CD[-i][A[i1]]*ParamD[t][A[-i1]]])/
     (16*G*Pi - 8*d*G*Pi) - 
    ((1 - d)*Scalar[A[i]*CD[i1][A[-i]]*ParamD[t][A[-i1]]])/
     (16*G*Pi - 8*d*G*Pi))*\[Phi][]}, 
 {{2, 1, 1}, -1/16*(cInv^8*(-1 + d)*(Scalar[\[Sigma][i1, -i1]]*
       Scalar[A[i]*CD[-i][\[Phi][]]] - 
      2*Scalar[A[i]*\[Sigma][-i, -i1]*CD[i1][\[Phi][]]])*
     Scalar[ParamD[t][\[Phi][]]])/((-2 + d)*G*Pi)}, 
 {{1, 2, 1}, cInv^8*(((1 - d)*Scalar[\[Sigma][i2, -i2]]*Scalar[CD[-i][A[i]]]*
      Scalar[CD[-i1][A[i1]]])/(64*G*Pi - 32*d*G*Pi) - 
    ((1 - d)*Scalar[\[Sigma][i2, -i2]]*Scalar[CD[-i][A[-i1]]*CD[i1][A[i]]])/
     (64*G*Pi - 32*d*G*Pi) + ((1 - d)*Scalar[\[Sigma][i2, -i2]]*
      Scalar[CD[-i1][A[-i]]*CD[i1][A[i]]])/(64*G*Pi - 32*d*G*Pi) - 
    ((1 - d)*Scalar[\[Sigma][-i, -i2]*CD[-i1][A[i2]]*CD[i1][A[i]]])/
     (32*G*Pi - 16*d*G*Pi) - 
    ((1 - d)*Scalar[\[Sigma][-i1, -i2]*CD[i1][A[i]]*CD[i2][A[-i]]])/
     (32*G*Pi - 16*d*G*Pi) + 
    ((1 - d)*Scalar[\[Sigma][-i, -i2]*CD[i1][A[i]]*CD[i2][A[-i1]]])/
     (16*G*Pi - 8*d*G*Pi) - ((1 - d)*Scalar[CD[-i][A[i]]]*
      Scalar[\[Sigma][-i1, -i2]*CD[i2][A[i1]]])/(16*G*Pi - 8*d*G*Pi))*
   \[Phi][]}, {{2, 0, 2}, 
  (cInv^8*(-1 + d)*(2*Scalar[\[Sigma][-i1, -i2]*\[Sigma][i1, i2]]*
       Scalar[CD[-i][\[Phi][]]*CD[i][\[Phi][]]] - Scalar[\[Sigma][i1, -i1]]*
       Scalar[\[Sigma][i2, -i2]]*Scalar[CD[-i][\[Phi][]]*CD[i][\[Phi][]]] + 
      4*Scalar[\[Sigma][i2, -i2]]*Scalar[\[Sigma][-i, -i1]*CD[i][\[Phi][]]*
         CD[i1][\[Phi][]]] - 8*Scalar[\[Sigma][-i, i2]*\[Sigma][-i1, -i2]*
         CD[i][\[Phi][]]*CD[i1][\[Phi][]]]))/(128*(-2 + d)*G*Pi) + 
   cInv^10*(-1/64*((-1 + d)*Scalar[\[Sigma][-i, -i1]*\[Sigma][i, i1]]*
        Scalar[ParamD[t][\[Phi][]]]^2)/((-2 + d)*G*Pi) + 
     ((1 - d)*Scalar[\[Sigma][i, -i]]*Scalar[\[Sigma][i1, -i1]]*
       Scalar[ParamD[t][\[Phi][]]]^2)/(256*G*Pi - 128*d*G*Pi) + 
     ((-1 + d)^2*Scalar[ParamD[t][\[Sigma][-i, -i1]]*
         ParamD[t][\[Sigma][i, i1]]]*\[Phi][]^2)/(32*(-2 + d)^2*G*Pi) - 
     ((-1 + d)^2*Scalar[ParamD[t][\[Sigma][i, -i]]]*
       Scalar[ParamD[t][\[Sigma][i1, -i1]]]*\[Phi][]^2)/
      (64*(-2 + d)^2*G*Pi))}, {{3, 2, 0}, 
  (cInv^8*(((-1 + d)^3*Scalar[CD[-i][A[i]]]*Scalar[CD[-i1][A[i1]]])/
      (24*(-2 + d)^3*Pi) - ((-1 + d)^3*Scalar[CD[-i][A[-i1]]*CD[i1][A[i]]])/
      (24*(-2 + d)^3*Pi) + ((-1 + d)^3*Scalar[CD[-i1][A[-i]]*CD[i1][A[i]]])/
      (24*(-2 + d)^3*Pi))*\[Phi][]^3)/G}}


(*Worldline Vertices*)


{{{1, 0, 0}, (cInv^3*(-1 + d)*Scalar[S[-i, -i1]*v[i]*CD[i1][\[Phi][]]])/
    (-2 + d) - m*\[Phi][] + (cInv^2*d*m*Scalar[v[-i]*v[i]]*\[Phi][])/
    (4 - 2*d) + 
   cInv^4*(-1/2*(CES2*Scalar[S[-i, i2]*S[-i1, -i2]*CD[i1][CD[i][\[Phi][]]]])/
       m + ((2 - 3*d)*m*Scalar[v[-i]*v[i]]^2*\[Phi][])/(8*(-2 + d))) + 
   (cInv^5*(-1 + d)*(Scalar[v[-i]*v[i]]*Scalar[S[-i, -i1]*v[i]*
         CD[i1][\[Phi][]]] + 2*Scalar[a1[i]*S[-i, -i1]*v[i1]]*\[Phi][]))/
    (2*(-2 + d)) + (3*cInv^7*(-1 + d)*
     (Scalar[v[-i]*v[i]]^2*Scalar[S[-i, -i1]*v[i]*CD[i1][\[Phi][]]] + 
      4*Scalar[v[-i]*v[i]]*Scalar[a1[i]*S[-i, -i1]*v[i1]]*\[Phi][]))/
    (8*(-2 + d)) + (5*cInv^9*(-1 + d)*
     (Scalar[v[-i]*v[i]]^3*Scalar[S[-i, -i1]*v[i]*CD[i1][\[Phi][]]] + 
      6*Scalar[v[-i]*v[i]]^2*Scalar[a1[i]*S[-i, -i1]*v[i1]]*\[Phi][]))/
    (16*(-2 + d)) + (cInv^6*(-16*CES2*Scalar[S[-i, -i1]*S[i, i1]]*
       Scalar[v[i]*CD[-i][ParamD[t][\[Phi][]]]] - 
      8*CES2*Scalar[S[-i, -i1]*S[i, i1]]*
       Scalar[v[i]*v[i1]*CD[-i1][CD[-i][\[Phi][]]]] - 
      4*CES2*d*Scalar[v[-i]*v[i]]*Scalar[S[-i, i2]*S[-i1, -i2]*
         CD[i1][CD[i][\[Phi][]]]] + 16*CES2*Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*
         CD[i1][ParamD[t][\[Phi][]]]] + 
      8*CES2*d*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*v[i1]*
         CD[i2][CD[-i][\[Phi][]]]] + 4*m^2*Scalar[v[-i]*v[i]]^3*\[Phi][] - 
      5*d*m^2*Scalar[v[-i]*v[i]]^3*\[Phi][] - 
      8*CES2*Scalar[S[-i, -i1]*S[i, i1]]*ParamD[t, t][\[Phi][]]))/
    (16*(-2 + d)*m) + cInv^8*((CES2*Scalar[S[-i, -i1]*S[i, i1]]*
       Scalar[v[-i]*v[i]]*Scalar[v[i]*CD[-i][ParamD[t][\[Phi][]]]])/
      (4*m - 2*d*m) + (CES2*Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*v[i1]]*
       Scalar[v[i]*CD[-i][ParamD[t][\[Phi][]]]])/(2*(-2 + d)*m) + 
     (CES2*Scalar[S[-i, -i1]*S[i, i1]]*Scalar[v[-i]*v[i]]*
       Scalar[v[i]*v[i1]*CD[-i1][CD[-i][\[Phi][]]]])/(8*m - 4*d*m) - 
     (CES2*Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*v[i1]]*
       Scalar[v[i]*v[i1]*CD[-i1][CD[-i][\[Phi][]]]])/(8*m) + 
     (CES2*(2 - 3*d)*Scalar[v[-i]*v[i]]^2*Scalar[S[-i, i2]*S[-i1, -i2]*
         CD[i1][CD[i][\[Phi][]]]])/(16*(-2 + d)*m) + 
     (CES2*(-2 + 3*d)*Scalar[v[-i]*v[i]]*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*
         v[i1]*CD[i2][CD[-i][\[Phi][]]]])/(8*(-2 + d)*m) - 
     (CES2*Scalar[v[-i]*v[i]]*Scalar[S[-i, i2]*S[-i1, i3]*v[i]*v[i1]*
         CD[-i3][CD[-i2][\[Phi][]]]])/(8*m) + 
     (CES2*Scalar[v[-i]*v[i]]*Scalar[S[-i, -i2]*S[-i1, -i3]*v[i]*v[i1]*
         CD[i3][CD[i2][\[Phi][]]]])/(8*m) - 
     (5*(-6 + 7*d)*m*Scalar[v[-i]*v[i]]^4*\[Phi][])/(128*(-2 + d)) + 
     (CES2*Scalar[S[-i, -i1]*S[i, i1]]*Scalar[v[-i]*v[i]]*
       ParamD[t, t][\[Phi][]])/(8*m - 4*d*m) + 
     (CES2*Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*v[i1]]*ParamD[t, t][\[Phi][]])/
      (2*(-2 + d)*m)) + 
   cInv^10*((3*CES2*Scalar[S[-i, -i1]*S[i, i1]]*Scalar[v[-i]*v[i]]^2*
       Scalar[v[i]*CD[-i][ParamD[t][\[Phi][]]]])/(16*m - 8*d*m) + 
     (3*CES2*Scalar[v[-i]*v[i]]*Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*v[i1]]*
       Scalar[v[i]*CD[-i][ParamD[t][\[Phi][]]]])/(8*(-2 + d)*m) + 
     (3*CES2*Scalar[S[-i, -i1]*S[i, i1]]*Scalar[v[-i]*v[i]]^2*
       Scalar[v[i]*v[i1]*CD[-i1][CD[-i][\[Phi][]]]])/(32*m - 16*d*m) - 
     (CES2*Scalar[v[-i]*v[i]]*Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*v[i1]]*
       Scalar[v[i]*v[i1]*CD[-i1][CD[-i][\[Phi][]]]])/(8*m) + 
     (CES2*(4 - 5*d)*Scalar[v[-i]*v[i]]^3*Scalar[S[-i, i2]*S[-i1, -i2]*
         CD[i1][CD[i][\[Phi][]]]])/(32*(-2 + d)*m) + 
     (CES2*(-4 + 5*d)*Scalar[v[-i]*v[i]]^2*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*
         v[i1]*CD[i2][CD[-i][\[Phi][]]]])/(16*(-2 + d)*m) + 
     (CES2*(3 - 2*d)*Scalar[v[-i]*v[i]]^2*Scalar[S[-i, i2]*S[-i1, i3]*v[i]*
         v[i1]*CD[-i3][CD[-i2][\[Phi][]]]])/(8*(-2 + d)*m) + 
     (CES2*(-3 + 2*d)*Scalar[v[-i]*v[i]]^2*Scalar[S[-i, -i2]*S[-i1, -i3]*v[i]*
         v[i1]*CD[i3][CD[i2][\[Phi][]]]])/(8*(-2 + d)*m) - 
     (7*(-8 + 9*d)*m*Scalar[v[-i]*v[i]]^5*\[Phi][])/(256*(-2 + d)) + 
     (3*CES2*Scalar[S[-i, -i1]*S[i, i1]]*Scalar[v[-i]*v[i]]^2*
       ParamD[t, t][\[Phi][]])/(32*m - 16*d*m) + 
     (CES2*Scalar[v[-i]*v[i]]*Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*v[i1]]*
       ParamD[t, t][\[Phi][]])/(4*(-2 + d)*m))}, 
 {{0, 1, 0}, cInv^2*m*Scalar[A[i]*v[-i]] + 
   (cInv^4*m*Scalar[A[i]*v[-i]]*Scalar[v[-i]*v[i]])/2 - 
   (cInv^3*Scalar[S[-i, -i1]*CD[i1][A[i]]])/2 + 
   (cInv^6*(3*m^2*Scalar[A[i]*v[-i]]*Scalar[v[-i]*v[i]]^2 - 
      4*CES2*Scalar[S[-i, i2]*S[-i1, -i2]*CD[i1][ParamD[t][A[i]]]] - 
      4*CES2*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*CD[i2][CD[-i][A[i1]]]] + 
      4*CES2*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*CD[i2][CD[i1][A[-i]]]]))/
    (8*m) + (cInv^8*(5*m^2*Scalar[A[i]*v[-i]]*Scalar[v[-i]*v[i]]^3 + 
      4*CES2*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*v[i1]*
         CD[-i][ParamD[t][A[i2]]]] - 4*CES2*Scalar[v[-i]*v[i]]*
       Scalar[S[-i, i2]*S[-i1, -i2]*CD[i1][ParamD[t][A[i]]]] - 
      4*CES2*Scalar[S[-i, i3]*S[-i3, i4]*v[i]*v[i1]*v[i2]*
         CD[-i2][CD[-i1][A[-i4]]]] - 4*CES2*Scalar[v[-i]*v[i]]*
       Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*CD[i2][CD[-i][A[i1]]]] + 
      4*CES2*Scalar[v[-i]*v[i]]*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*
         CD[i2][CD[i1][A[-i]]]] + 4*CES2*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*
         v[i1]*CD[i2][ParamD[t][A[-i]]]] - 
      4*CES2*Scalar[S[-i2, i4]*S[-i3, -i4]*v[i]*v[i1]*v[i2]*
         CD[i3][CD[-i1][A[-i]]]] + 4*CES2*Scalar[S[-i, i3]*S[-i1, i4]*v[i]*
         v[i1]*v[i2]*CD[-i4][CD[-i2][A[-i3]]]] - 
      4*CES2*Scalar[S[-i1, -i3]*S[-i2, -i4]*v[i]*v[i1]*v[i2]*
         CD[i4][CD[-i][A[i3]]]]))/(16*m) + 
   (cInv^10*(35*m^2*Scalar[A[i]*v[-i]]*Scalar[v[-i]*v[i]]^4 + 
      24*CES2*Scalar[v[-i]*v[i]]*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*v[i1]*
         CD[-i][ParamD[t][A[i2]]]] - 
      16*CES2*Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*v[i1]]*
       Scalar[v[i]*v[i1]*CD[-i1][ParamD[t][A[-i]]]] - 
      24*CES2*Scalar[v[-i]*v[i]]^2*Scalar[S[-i, i2]*S[-i1, -i2]*
         CD[i1][ParamD[t][A[i]]]] - 24*CES2*Scalar[v[-i]*v[i]]*
       Scalar[S[-i, i3]*S[-i3, i4]*v[i]*v[i1]*v[i2]*
         CD[-i2][CD[-i1][A[-i4]]]] - 24*CES2*Scalar[v[-i]*v[i]]^2*
       Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*CD[i2][CD[-i][A[i1]]]] + 
      24*CES2*Scalar[v[-i]*v[i]]^2*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*
         CD[i2][CD[i1][A[-i]]]] + 24*CES2*Scalar[v[-i]*v[i]]*
       Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*v[i1]*CD[i2][ParamD[t][A[-i]]]] - 
      24*CES2*Scalar[v[-i]*v[i]]*Scalar[S[-i2, i4]*S[-i3, -i4]*v[i]*v[i1]*
         v[i2]*CD[i3][CD[-i1][A[-i]]]] + 40*CES2*Scalar[v[-i]*v[i]]*
       Scalar[S[-i, i3]*S[-i1, i4]*v[i]*v[i1]*v[i2]*
         CD[-i4][CD[-i2][A[-i3]]]] + 16*CES2*Scalar[v[-i]*v[i]]*
       Scalar[S[-i, i3]*S[-i1, i4]*v[i]*v[i1]*v[i2]*
         CD[-i4][CD[-i3][A[-i2]]]] - 40*CES2*Scalar[v[-i]*v[i]]*
       Scalar[S[-i1, -i3]*S[-i2, -i4]*v[i]*v[i1]*v[i2]*
         CD[i4][CD[-i][A[i3]]]] - 16*CES2*Scalar[v[-i]*v[i]]*
       Scalar[S[-i1, -i3]*S[-i2, -i4]*v[i]*v[i1]*v[i2]*
         CD[i4][CD[i3][A[-i]]]]))/(128*m) + 
   cInv^5*((3*Scalar[S[-i1, -i2]*v[i]*v[i1]*CD[-i][A[i2]]])/4 - 
     (3*Scalar[S[-i1, -i2]*v[i]*v[i1]*CD[i2][A[-i]]])/4 + 
     Scalar[S[-i, -i1]*v[i]*ParamD[t][A[i1]]]) + 
   (cInv^7*(-16*Scalar[A[i]*v[-i]]*Scalar[a1[i]*S[-i, -i1]*v[i1]] + 
      7*Scalar[v[-i]*v[i]]*Scalar[S[-i1, -i2]*v[i]*v[i1]*CD[-i][A[i2]]] - 
      7*Scalar[v[-i]*v[i]]*Scalar[S[-i1, -i2]*v[i]*v[i1]*CD[i2][A[-i]]] + 
      8*Scalar[v[-i]*v[i]]*Scalar[S[-i, -i1]*v[i]*ParamD[t][A[i1]]]))/16 + 
   (cInv^9*(-48*Scalar[A[i]*v[-i]]*Scalar[v[-i]*v[i]]*
       Scalar[a1[i]*S[-i, -i1]*v[i1]] + 11*Scalar[v[-i]*v[i]]^2*
       Scalar[S[-i1, -i2]*v[i]*v[i1]*CD[-i][A[i2]]] - 
      11*Scalar[v[-i]*v[i]]^2*Scalar[S[-i1, -i2]*v[i]*v[i1]*CD[i2][A[-i]]] + 
      12*Scalar[v[-i]*v[i]]^2*Scalar[S[-i, -i1]*v[i]*ParamD[t][A[i1]]]))/32}, 
 {{0, 0, 1}, (cInv^4*m*Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]])/2 + 
   (cInv^6*m*Scalar[v[-i]*v[i]]*Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]])/4 - 
   (cInv^5*Scalar[S[i1, i2]*v[i]*CD[-i2][\[Sigma][-i, -i1]]])/2 + 
   (cInv^7*(Scalar[a1[i]*S[-i1, i2]*v[i1]*\[Sigma][-i, -i2]] - 
      Scalar[a1[i]*S[-i, i2]*v[i1]*\[Sigma][-i1, -i2]] + 
      2*Scalar[S[-i, i3]*v[i]*v[i1]*v[i2]*CD[-i2][\[Sigma][-i1, -i3]]] - 
      Scalar[S[-i, i3]*v[i]*v[i1]*v[i2]*CD[-i3][\[Sigma][-i1, -i2]]] + 
      3*Scalar[S[-i, i2]*v[i]*v[i1]*ParamD[t][\[Sigma][-i1, -i2]]]))/4 + 
   (cInv^9*(-6*Scalar[a1[i]*S[-i, -i1]*v[i1]]*
       Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]] + 3*Scalar[v[-i]*v[i]]*
       Scalar[a1[i]*S[-i1, i2]*v[i1]*\[Sigma][-i, -i2]] - 
      3*Scalar[v[-i]*v[i]]*Scalar[a1[i]*S[-i, i2]*v[i1]*\[Sigma][-i1, -i2]] + 
      6*Scalar[v[-i]*v[i]]*Scalar[S[-i, i3]*v[i]*v[i1]*v[i2]*
         CD[-i2][\[Sigma][-i1, -i3]]] - 3*Scalar[v[-i]*v[i]]*
       Scalar[S[-i, i3]*v[i]*v[i1]*v[i2]*CD[-i3][\[Sigma][-i1, -i2]]] + 
      7*Scalar[v[-i]*v[i]]*Scalar[S[-i, i2]*v[i]*v[i1]*
         ParamD[t][\[Sigma][-i1, -i2]]]))/16 + 
   (cInv^8*(3*m^2*Scalar[v[-i]*v[i]]^2*Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]] + 
      8*CES2*Scalar[S[-i1, i3]*S[i1, i2]*v[i]*
         CD[-i][ParamD[t][\[Sigma][-i2, -i3]]]] + 
      4*CES2*Scalar[S[-i2, i4]*S[i2, i3]*v[i]*v[i1]*
         CD[-i1][CD[-i][\[Sigma][-i3, -i4]]]] - 
      8*CES2*Scalar[S[-i1, i3]*S[i1, i2]*v[i]*
         CD[-i3][ParamD[t][\[Sigma][-i, -i2]]]] - 
      8*CES2*Scalar[S[-i2, i4]*S[i2, i3]*v[i]*v[i1]*
         CD[-i4][CD[-i1][\[Sigma][-i, -i3]]]] + 
      4*CES2*Scalar[S[-i2, i4]*S[i2, i3]*v[i]*v[i1]*
         CD[-i4][CD[-i3][\[Sigma][-i, -i1]]]] + 
      4*CES2*Scalar[S[-i, i2]*S[i, i1]*ParamD[t, t][\[Sigma][-i1, -i2]]]))/
    (16*m) + (cInv^10*(5*m^2*Scalar[v[-i]*v[i]]^3*
       Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]] + 8*CES2*Scalar[v[-i]*v[i]]*
       Scalar[S[-i1, i3]*S[i1, i2]*v[i]*CD[-i][ParamD[t][\[Sigma][-i2, 
            -i3]]]] + 4*CES2*Scalar[v[-i]*v[i]]*
       Scalar[S[-i2, i4]*S[i2, i3]*v[i]*v[i1]*
         CD[-i1][CD[-i][\[Sigma][-i3, -i4]]]] + 
      8*CES2*Scalar[S[-i, i3]*S[-i3, i4]*v[i]*v[i1]*v[i2]*
         CD[-i2][ParamD[t][\[Sigma][-i1, -i4]]]] - 8*CES2*Scalar[v[-i]*v[i]]*
       Scalar[S[-i1, i3]*S[i1, i2]*v[i]*CD[-i3][ParamD[t][
           \[Sigma][-i, -i2]]]] - 8*CES2*Scalar[v[-i]*v[i]]*
       Scalar[S[-i2, i4]*S[i2, i3]*v[i]*v[i1]*
         CD[-i4][CD[-i1][\[Sigma][-i, -i3]]]] + 4*CES2*Scalar[v[-i]*v[i]]*
       Scalar[S[-i2, i4]*S[i2, i3]*v[i]*v[i1]*
         CD[-i4][CD[-i3][\[Sigma][-i, -i1]]]] - 
      8*CES2*Scalar[S[-i, i3]*S[-i3, i4]*v[i]*v[i1]*v[i2]*
         CD[-i4][ParamD[t][\[Sigma][-i1, -i2]]]] + 4*CES2*Scalar[v[-i]*v[i]]*
       Scalar[S[-i, i2]*S[i, i1]*ParamD[t, t][\[Sigma][-i1, -i2]]] + 
      8*CES2*Scalar[S[-i, i2]*S[-i2, i3]*v[i]*v[i1]*ParamD[t, t][
          \[Sigma][-i1, -i3]]]))/(32*m)}, 
 {{2, 0, 0}, -1/2*(cInv^2*m*\[Phi][]^2) + 
   (cInv^4*d^2*m*Scalar[v[-i]*v[i]]*\[Phi][]^2)/(4*(-2 + d)^2) + 
   cInv^6*((CES2*Scalar[S[-i, -i1]*S[i, i1]]*
       Scalar[CD[-i][\[Phi][]]*CD[i][\[Phi][]]])/(2*(-2 + d)*m) + 
     (CES2*d*Scalar[S[-i, i2]*S[-i1, -i2]*CD[i][\[Phi][]]*CD[i1][\[Phi][]]])/
      (4*m - 2*d*m) + (CES2*d*Scalar[S[-i, i2]*S[-i1, -i2]*
         CD[i1][CD[i][\[Phi][]]]]*\[Phi][])/(4*m - 2*d*m) + 
     ((2 - 3*d)^2*m*Scalar[v[-i]*v[i]]^2*\[Phi][]^2)/(16*(-2 + d)^2)) + 
   cInv^7*(-(((-1 + d)^2*Scalar[v[-i]*v[i]]*Scalar[S[-i, -i1]*v[i]*
          CD[i1][\[Phi][]]]*\[Phi][])/(-2 + d)^2) - 
     ((-1 + d)^2*Scalar[a1[i]*S[-i, -i1]*v[i1]]*\[Phi][]^2)/(-2 + d)^2) - 
   (3*cInv^9*(-1 + d)^2*(Scalar[v[-i]*v[i]]^2*
       Scalar[S[-i, -i1]*v[i]*CD[i1][\[Phi][]]]*\[Phi][] + 
      2*Scalar[v[-i]*v[i]]*Scalar[a1[i]*S[-i, -i1]*v[i1]]*\[Phi][]^2))/
    (2*(-2 + d)^2) + 
   cInv^8*(-1/2*(CES2*Scalar[S[-i, -i1]*S[i, i1]]*
        Scalar[v[i]*CD[-i][\[Phi][]]]^2)/((-2 + d)^2*m) + 
     (CES2*d*Scalar[S[-i, -i1]*S[i, i1]]*Scalar[v[-i]*v[i]]*
       Scalar[CD[-i][\[Phi][]]*CD[i][\[Phi][]]])/(4*(-2 + d)^2*m) + 
     ((CES2 - CES2*d)*Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*v[i1]]*
       Scalar[CD[-i][\[Phi][]]*CD[i][\[Phi][]]])/(2*(-2 + d)^2*m) + 
     (CES2*(2 - 2*d + d^2)*Scalar[v[i]*CD[-i][\[Phi][]]]*
       Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*CD[i1][\[Phi][]]])/
      (2*(-2 + d)^2*m) - (CES2*(2 - 2*d + d^2)*Scalar[v[-i]*v[i]]*
       Scalar[S[-i, i2]*S[-i1, -i2]*CD[i][\[Phi][]]*CD[i1][\[Phi][]]])/
      (4*(-2 + d)^2*m) + (CES2*Scalar[S[-i, -i1]*S[i, i1]]*
       Scalar[v[i]*CD[-i][\[Phi][]]]*Scalar[ParamD[t][\[Phi][]]])/
      ((-2 + d)*m) + (CES2*Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*
         CD[i1][\[Phi][]]]*Scalar[ParamD[t][\[Phi][]]])/(2*m - d*m) + 
     (CES2*(-1 + d)*Scalar[S[-i, -i1]*S[i, i1]]*Scalar[ParamD[t][\[Phi][]]]^
        2)/(2*(-2 + d)^2*m) + (CES2*Scalar[S[-i, -i1]*S[i, i1]]*
       Scalar[v[i]*CD[-i][ParamD[t][\[Phi][]]]]*\[Phi][])/((-2 + d)*m) + 
     (CES2*Scalar[S[-i, -i1]*S[i, i1]]*
       Scalar[v[i]*v[i1]*CD[-i1][CD[-i][\[Phi][]]]]*\[Phi][])/
      (2*(-2 + d)*m) + (CES2*d*Scalar[v[-i]*v[i]]*
       Scalar[S[-i, i2]*S[-i1, -i2]*CD[i1][CD[i][\[Phi][]]]]*\[Phi][])/
      (4*(-2 + d)*m) + (CES2*Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*
         CD[i1][ParamD[t][\[Phi][]]]]*\[Phi][])/(2*m - d*m) + 
     (CES2*d*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*v[i1]*
         CD[i2][CD[-i][\[Phi][]]]]*\[Phi][])/(4*m - 2*d*m) + 
     ((4 - 5*d)^2*m*Scalar[v[-i]*v[i]]^3*\[Phi][]^2)/(32*(-2 + d)^2) + 
     Scalar[S[-i, -i1]*S[i, i1]]*\[Phi][]*
      (-((CES2*ParamD[t, t][\[Phi][]])/((-2 + d)^2*m)) + 
       (CES2*d*ParamD[t, t][\[Phi][]])/(2*(-2 + d)^2*m))) + 
   cInv^10*(-1/4*(CES2*Scalar[S[-i, -i1]*S[i, i1]]*Scalar[v[-i]*v[i]]*
        Scalar[v[i]*CD[-i][\[Phi][]]]^2)/((-2 + d)^2*m) + 
     (CES2*d*Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*v[i1]]*
       Scalar[v[i]*CD[-i][\[Phi][]]]^2)/(16*m - 8*d*m) + 
     (CES2*(-2 + 3*d)*Scalar[S[-i, -i1]*S[i, i1]]*Scalar[v[-i]*v[i]]^2*
       Scalar[CD[-i][\[Phi][]]*CD[i][\[Phi][]]])/(16*(-2 + d)^2*m) + 
     ((CES2 - CES2*d)*Scalar[v[-i]*v[i]]*Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*
         v[i1]]*Scalar[CD[-i][\[Phi][]]*CD[i][\[Phi][]]])/(4*(-2 + d)^2*m) + 
     (CES2*(4 - 6*d + 3*d^2)*Scalar[v[-i]*v[i]]*Scalar[v[i]*CD[-i][\[Phi][]]]*
       Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*CD[i1][\[Phi][]]])/
      (8*(-2 + d)^2*m) - (CES2*(4 - 6*d + 3*d^2)*Scalar[v[-i]*v[i]]^2*
       Scalar[S[-i, i2]*S[-i1, -i2]*CD[i][\[Phi][]]*CD[i1][\[Phi][]]])/
      (16*(-2 + d)^2*m) + 
     G^2*(((3*CE22 - 2*CE2S2)*m*Scalar[S[-i, -i1]*S[i, i1]]*
         Scalar[CD[-i1][CD[-i][\[Phi][]]]*CD[i1][CD[i][\[Phi][]]]])/12 - 
       (CE2S2*m*Scalar[S[-i1, i2]*S[-i2, i3]*CD[i1][CD[i][\[Phi][]]]*
           CD[-i3][CD[-i][\[Phi][]]]])/2) + 
     (CES2*Scalar[S[-i, -i1]*S[i, i1]]*Scalar[v[-i]*v[i]]*
       Scalar[v[i]*CD[-i][\[Phi][]]]*Scalar[ParamD[t][\[Phi][]]])/
      (2*(-2 + d)*m) + (CES2*Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*v[i1]]*
       Scalar[v[i]*CD[-i][\[Phi][]]]*Scalar[ParamD[t][\[Phi][]]])/
      (4*m - 2*d*m) + (CES2*(-3 + d)*Scalar[S[-i, -i1]*S[i, i1]]*
       Scalar[v[-i]*v[i]]*Scalar[ParamD[t][\[Phi][]]]^2)/(4*(-2 + d)^2*m) + 
     (CES2*Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*v[i1]]*
       Scalar[ParamD[t][\[Phi][]]]^2)/(4*m - 2*d*m) + 
     (CES2*(-4 + 3*d)*Scalar[S[-i, -i1]*S[i, i1]]*Scalar[v[-i]*v[i]]*
       Scalar[v[i]*CD[-i][ParamD[t][\[Phi][]]]]*\[Phi][])/(2*(-2 + d)^2*m) + 
     (CES2*(4 - 3*d)*Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*v[i1]]*
       Scalar[v[i]*CD[-i][ParamD[t][\[Phi][]]]]*\[Phi][])/(2*(-2 + d)^2*m) + 
     (CES2*(-4 + 3*d)*Scalar[S[-i, -i1]*S[i, i1]]*Scalar[v[-i]*v[i]]*
       Scalar[v[i]*v[i1]*CD[-i1][CD[-i][\[Phi][]]]]*\[Phi][])/
      (4*(-2 + d)^2*m) + (CES2*(-4 + 3*d)*Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*
         v[i1]]*Scalar[v[i]*v[i1]*CD[-i1][CD[-i][\[Phi][]]]]*\[Phi][])/
      (8*(-2 + d)*m) + (CES2*(8 - 18*d + 9*d^2)*Scalar[v[-i]*v[i]]^2*
       Scalar[S[-i, i2]*S[-i1, -i2]*CD[i1][CD[i][\[Phi][]]]]*\[Phi][])/
      (16*(-2 + d)^2*m) - (CES2*(8 - 18*d + 9*d^2)*Scalar[v[-i]*v[i]]*
       Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*v[i1]*CD[i2][CD[-i][\[Phi][]]]]*
       \[Phi][])/(8*(-2 + d)^2*m) + (CES2*(-4 + 3*d)*Scalar[v[-i]*v[i]]*
       Scalar[S[-i, i2]*S[-i1, i3]*v[i]*v[i1]*CD[-i3][CD[-i2][\[Phi][]]]]*
       \[Phi][])/(8*(-2 + d)*m) + (CES2*(4 - 3*d)*Scalar[v[-i]*v[i]]*
       Scalar[S[-i, -i2]*S[-i1, -i3]*v[i]*v[i1]*CD[i3][CD[i2][\[Phi][]]]]*
       \[Phi][])/(8*(-2 + d)*m) + (5*(6 - 7*d)^2*m*Scalar[v[-i]*v[i]]^4*
       \[Phi][]^2)/(256*(-2 + d)^2) + 
     Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*v[i1]]*\[Phi][]*
      ((2*CES2*ParamD[t, t][\[Phi][]])/((-2 + d)^2*m) - 
       (3*CES2*d*ParamD[t, t][\[Phi][]])/(2*(-2 + d)^2*m)) + 
     Scalar[S[-i, -i1]*S[i, i1]]*Scalar[v[-i]*v[i]]*\[Phi][]*
      (-((CES2*ParamD[t, t][\[Phi][]])/((-2 + d)^2*m)) + 
       (3*CES2*d*ParamD[t, t][\[Phi][]])/(4*(-2 + d)^2*m)))}, 
 {{1, 1, 0}, -((cInv^7*(-1 + d)*Scalar[A[i]*S[-i, -i1]*v[i1]]*
      Scalar[ParamD[t][\[Phi][]]])/(-2 + d)) + cInv^4*m*Scalar[A[i]*v[-i]]*
    \[Phi][] + (cInv^6*d*m*Scalar[A[i]*v[-i]]*Scalar[v[-i]*v[i]]*\[Phi][])/
    (4 - 2*d) - (cInv^5*(-1 + d)*Scalar[S[-i, -i1]*CD[i1][A[i]]]*\[Phi][])/
    (-2 + d) + cInv^8*((CES2*Scalar[S[-i, -i1]*S[i, i1]]*
       Scalar[v[i]*CD[-i][A[i1]]*CD[-i1][\[Phi][]]])/(2*(-2 + d)*m) + 
     (CES2*Scalar[S[-i, -i1]*S[i, i1]]*Scalar[v[i]*CD[-i1][\[Phi][]]*
         CD[i1][A[-i]]])/(4*m - 2*d*m) + 
     (CES2*Scalar[A[i]*v[-i]]*Scalar[S[-i, i2]*S[-i1, -i2]*
         CD[i1][CD[i][\[Phi][]]]])/(2*m) - 
     (CES2*Scalar[A[i]*S[-i, i2]*S[-i1, -i2]*CD[i1][ParamD[t][\[Phi][]]]])/
      m + (CES2*Scalar[S[-i, i3]*S[-i2, -i3]*v[i]*CD[-i1][\[Phi][]]*
         CD[i2][A[i1]]])/(4*m - 2*d*m) + 
     (CES2*Scalar[S[-i, i3]*S[-i1, -i3]*v[i]*CD[-i2][\[Phi][]]*
         CD[i2][A[i1]]])/(2*(-2 + d)*m) - 
     (3*CES2*(-1 + d)*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*CD[-i][A[i1]]*
         CD[i2][\[Phi][]]])/(2*(-2 + d)*m) + 
     (3*CES2*(-1 + d)*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*CD[i1][A[-i]]*
         CD[i2][\[Phi][]]])/(2*(-2 + d)*m) + 
     (CES2*Scalar[S[-i, -i1]*S[i, i1]]*Scalar[CD[i][\[Phi][]]*
         ParamD[t][A[-i]]])/(2*(-2 + d)*m) - 
     (CES2*(-1 + d)*Scalar[S[-i, i2]*S[-i1, -i2]*CD[i][\[Phi][]]*
         ParamD[t][A[i1]]])/((-2 + d)*m) - 
     (CES2*Scalar[S[-i, i2]*S[-i1, -i2]*CD[i1][A[i]]]*
       Scalar[ParamD[t][\[Phi][]]])/(2*m) + 
     ((6 - 9*d)*m*Scalar[A[i]*v[-i]]*Scalar[v[-i]*v[i]]^2*\[Phi][])/
      (8*(-2 + d)) + (CES2*d*Scalar[S[-i, i2]*S[-i1, -i2]*
         CD[i1][ParamD[t][A[i]]]]*\[Phi][])/(4*m - 2*d*m) + 
     (CES2*d*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*CD[i2][CD[-i][A[i1]]]]*
       \[Phi][])/(4*m - 2*d*m) + 
     (CES2*d*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*CD[i2][CD[i1][A[-i]]]]*
       \[Phi][])/(2*(-2 + d)*m)) + 
   cInv^9*(((-1 + d)*Scalar[A[i]*v[-i]]*Scalar[v[-i]*v[i]]*
       Scalar[S[-i, -i1]*v[i]*CD[i1][\[Phi][]]])/(-2 + d) - 
     ((-1 + d)*Scalar[v[-i]*v[i]]*Scalar[A[i]*S[-i, -i1]*v[i1]]*
       Scalar[ParamD[t][\[Phi][]]])/(2*(-2 + d)) + 
     (2*(-1 + d)*Scalar[A[i]*v[-i]]*Scalar[a1[i]*S[-i, -i1]*v[i1]]*\[Phi][])/
      (-2 + d) - (7*(-1 + d)*Scalar[v[-i]*v[i]]*
       Scalar[S[-i1, -i2]*v[i]*v[i1]*CD[-i][A[i2]]]*\[Phi][])/(8*(-2 + d)) + 
     (7*(-1 + d)*Scalar[v[-i]*v[i]]*Scalar[S[-i1, -i2]*v[i]*v[i1]*
         CD[i2][A[-i]]]*\[Phi][])/(8*(-2 + d)) + 
     ((1 - d)*Scalar[v[-i]*v[i]]*Scalar[S[-i, -i1]*v[i]*ParamD[t][A[i1]]]*
       \[Phi][])/(-2 + d)) + 
   cInv^10*((3*CES2*(-1 + d)*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*v[i1]*
         CD[-i][A[i2]]]*Scalar[v[i]*CD[-i][\[Phi][]]])/(4*(-2 + d)*m) + 
     (CES2*Scalar[S[-i, -i1]*S[i, i1]]*Scalar[A[i]*v[-i]]*
       Scalar[v[i]*CD[-i][ParamD[t][\[Phi][]]]])/(2*m - d*m) + 
     (CES2*d*Scalar[A[i]*S[-i, i2]*S[-i1, -i2]*v[i1]]*
       Scalar[v[i]*CD[-i][ParamD[t][\[Phi][]]]])/(2*(-2 + d)*m) + 
     (CES2*Scalar[S[-i, -i1]*S[i, i1]]*Scalar[v[-i]*v[i]]*
       Scalar[v[i]*CD[-i][A[i1]]*CD[-i1][\[Phi][]]])/(4*(-2 + d)*m) + 
     (CES2*Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*v[i1]]*
       Scalar[v[i]*CD[-i][A[i1]]*CD[-i1][\[Phi][]]])/(8*m - 4*d*m) + 
     (CES2*Scalar[S[-i, -i1]*S[i, i1]]*Scalar[A[i]*v[-i]]*
       Scalar[v[i]*v[i1]*CD[-i1][CD[-i][\[Phi][]]]])/(4*m - 2*d*m) + 
     (CES2*Scalar[S[-i, -i1]*S[i, i1]]*Scalar[v[-i]*v[i]]*
       Scalar[v[i]*CD[-i1][\[Phi][]]*CD[i1][A[-i]]])/(8*m - 4*d*m) + 
     (CES2*Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*v[i1]]*
       Scalar[v[i]*CD[-i1][\[Phi][]]*CD[i1][A[-i]]])/(4*(-2 + d)*m) + 
     (CES2*d*Scalar[A[i]*v[-i]]*Scalar[v[-i]*v[i]]*
       Scalar[S[-i, i2]*S[-i1, -i2]*CD[i1][CD[i][\[Phi][]]]])/(8*m - 4*d*m) + 
     (CES2*d*Scalar[v[-i]*v[i]]*Scalar[A[i]*S[-i, i2]*S[-i1, -i2]*
         CD[i1][ParamD[t][\[Phi][]]]])/(4*m - 2*d*m) + 
     (CES2*d*Scalar[A[i]*v[-i]]*Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*
         CD[i1][ParamD[t][\[Phi][]]]])/(2*(-2 + d)*m) - 
     (3*CES2*(-1 + d)*Scalar[v[i]*CD[-i][\[Phi][]]]*
       Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*v[i1]*CD[i2][A[-i]]])/
      (4*(-2 + d)*m) - (3*CES2*(-1 + d)*Scalar[v[-i]*v[i]]*
       Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*CD[-i][A[i1]]*CD[i2][\[Phi][]]])/
      (4*(-2 + d)*m) + (3*CES2*(-1 + d)*Scalar[v[-i]*v[i]]*
       Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*CD[i1][A[-i]]*CD[i2][\[Phi][]]])/
      (4*(-2 + d)*m) + (CES2*d*Scalar[A[i]*v[-i]]*
       Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*v[i1]*CD[i2][CD[-i][\[Phi][]]]])/
      (2*(-2 + d)*m) + ((CES2 - CES2*d)*Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*
         CD[i1][\[Phi][]]]*Scalar[v[i]*ParamD[t][A[-i]]])/(4*m - 2*d*m) + 
     (CES2*Scalar[S[-i, -i1]*S[i, i1]]*Scalar[v[-i]*v[i]]*
       Scalar[CD[i][\[Phi][]]*ParamD[t][A[-i]]])/(4*(-2 + d)*m) + 
     (CES2*Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*v[i1]]*
       Scalar[CD[i][\[Phi][]]*ParamD[t][A[-i]]])/(4*m - 2*d*m) + 
     ((CES2 - CES2*d)*Scalar[v[i]*CD[-i][\[Phi][]]]*
       Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*ParamD[t][A[i1]]])/(4*m - 2*d*m) - 
     (CES2*(-1 + d)*Scalar[v[-i]*v[i]]*Scalar[S[-i, i2]*S[-i1, -i2]*
         CD[i][\[Phi][]]*ParamD[t][A[i1]]])/(2*(-2 + d)*m) + 
     (CES2*d*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*v[i1]*CD[-i][A[i2]]]*
       Scalar[ParamD[t][\[Phi][]]])/(4*(-2 + d)*m) + 
     (CES2*Scalar[S[-i, -i1]*S[i, i1]]*Scalar[v[i]*v[i1]*CD[-i1][A[-i]]]*
       Scalar[ParamD[t][\[Phi][]]])/(4*m - 2*d*m) + 
     (CES2*d*Scalar[v[-i]*v[i]]*Scalar[S[-i, i2]*S[-i1, -i2]*CD[i1][A[i]]]*
       Scalar[ParamD[t][\[Phi][]]])/(8*m - 4*d*m) + 
     (CES2*d*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*v[i1]*CD[i2][A[-i]]]*
       Scalar[ParamD[t][\[Phi][]]])/(4*(-2 + d)*m) - 
     (5*(-4 + 5*d)*m*Scalar[A[i]*v[-i]]*Scalar[v[-i]*v[i]]^3*\[Phi][])/
      (16*(-2 + d)) - (CES2*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*v[i1]*
         CD[-i][ParamD[t][A[i2]]]]*\[Phi][])/(4*m) + 
     (CES2*Scalar[v[-i]*v[i]]*Scalar[S[-i, i2]*S[-i1, -i2]*
         CD[i1][ParamD[t][A[i]]]]*\[Phi][])/(4*m) + 
     (CES2*Scalar[S[-i, i3]*S[-i3, i4]*v[i]*v[i1]*v[i2]*
         CD[-i2][CD[-i1][A[-i4]]]]*\[Phi][])/(4*m) + 
     (CES2*Scalar[v[-i]*v[i]]*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*
         CD[i2][CD[-i][A[i1]]]]*\[Phi][])/(4*m) - 
     (CES2*Scalar[v[-i]*v[i]]*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*
         CD[i2][CD[i1][A[-i]]]]*\[Phi][])/(4*m) - 
     (CES2*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*v[i1]*CD[i2][ParamD[t][A[-i]]]]*
       \[Phi][])/(4*m) + (CES2*Scalar[S[-i2, i4]*S[-i3, -i4]*v[i]*v[i1]*v[i2]*
         CD[i3][CD[-i1][A[-i]]]]*\[Phi][])/(4*m) - 
     (CES2*Scalar[S[-i, i3]*S[-i1, i4]*v[i]*v[i1]*v[i2]*
         CD[-i4][CD[-i2][A[-i3]]]]*\[Phi][])/(4*m) + 
     (CES2*Scalar[S[-i1, -i3]*S[-i2, -i4]*v[i]*v[i1]*v[i2]*
         CD[i4][CD[-i][A[i3]]]]*\[Phi][])/(4*m) + 
     (CES2*Scalar[S[-i, -i1]*S[i, i1]]*Scalar[A[i]*v[-i]]*
       ParamD[t, t][\[Phi][]])/(4*m - 2*d*m) + 
     (CES2*Scalar[A[i]*S[-i, i2]*S[-i1, -i2]*v[i1]]*ParamD[t, t][\[Phi][]])/
      ((-2 + d)*m))}, {{0, 2, 0}, 
  (cInv^8*(4*m^2*Scalar[A[i]*v[-i]]^2*Scalar[v[-i]*v[i]] - 
      CES2*Scalar[S[-i, i3]*S[-i2, -i3]*CD[-i1][A[i2]]*CD[i1][A[i]]] - 
      CES2*Scalar[S[-i1, i3]*S[-i2, -i3]*CD[i1][A[i]]*CD[i2][A[-i]]] + 
      2*CES2*Scalar[S[-i, i3]*S[-i2, -i3]*CD[i1][A[i]]*CD[i2][A[-i1]]]))/
    (8*m) + (cInv^7*(Scalar[A[i]*v[-i]]*Scalar[S[-i, -i1]*CD[i1][A[i]]] + 
      Scalar[A[i]*S[-i, -i1]*ParamD[t][A[i1]]]))/2 + 
   (3*cInv^9*(Scalar[A[i]*v[-i]]*Scalar[S[-i1, -i2]*v[i]*v[i1]*
         CD[-i][A[i2]]] - Scalar[A[i]*v[-i]]*
       Scalar[S[-i1, -i2]*v[i]*v[i1]*CD[i2][A[-i]]] + 
      Scalar[A[i]*S[-i, -i1]*v[i1]]*Scalar[v[i]*ParamD[t][A[-i]]] + 
      Scalar[A[i]*v[-i]]*Scalar[S[-i, -i1]*v[i]*ParamD[t][A[i1]]]))/4 + 
   (cInv^10*(12*m^2*Scalar[A[i]*v[-i]]^2*Scalar[v[-i]*v[i]]^2 - 
      6*CES2*Scalar[S[-i2, i4]*S[-i3, -i4]*v[i]*v[i1]*CD[-i][A[i2]]*
         CD[-i1][A[i3]]] - 8*CES2*Scalar[A[i]*S[-i, i3]*S[-i2, -i3]*v[i1]*
         CD[-i1][ParamD[t][A[i2]]]] - CES2*Scalar[v[-i]*v[i]]*
       Scalar[S[-i, i3]*S[-i2, -i3]*CD[-i1][A[i2]]*CD[i1][A[i]]] - 
      2*CES2*Scalar[S[-i1, i4]*S[-i3, -i4]*v[i]*v[i1]*CD[-i][A[i2]]*
         CD[-i2][A[i3]]] + 12*CES2*Scalar[S[-i2, i4]*S[-i3, -i4]*v[i]*v[i1]*
         CD[-i1][A[i3]]*CD[i2][A[-i]]] - CES2*Scalar[v[-i]*v[i]]*
       Scalar[S[-i1, i3]*S[-i2, -i3]*CD[i1][A[i]]*CD[i2][A[-i]]] + 
      2*CES2*Scalar[S[-i1, i4]*S[-i3, -i4]*v[i]*v[i1]*CD[-i2][A[i3]]*
         CD[i2][A[-i]]] + 2*CES2*Scalar[v[-i]*v[i]]*
       Scalar[S[-i, i3]*S[-i2, -i3]*CD[i1][A[i]]*CD[i2][A[-i1]]] + 
      16*CES2*Scalar[A[i]*S[-i, i3]*S[-i2, -i3]*v[i1]*
         CD[i2][ParamD[t][A[-i1]]]] - 
      6*CES2*Scalar[S[-i2, i4]*S[-i3, -i4]*v[i]*v[i1]*CD[i2][A[-i]]*
         CD[i3][A[-i1]]] + 2*CES2*Scalar[S[-i1, i4]*S[-i3, -i4]*v[i]*v[i1]*
         CD[-i][A[i2]]*CD[i3][A[-i2]]] - 
      2*CES2*Scalar[S[-i1, i4]*S[-i3, -i4]*v[i]*v[i1]*CD[i2][A[-i]]*
         CD[i3][A[-i2]]] + 8*CES2*Scalar[S[-i, i2]*S[-i1, -i2]*CD[i1][A[i]]]*
       Scalar[v[i]*ParamD[t][A[-i]]] - 
      8*CES2*Scalar[S[-i, i2]*S[-i1, -i2]*ParamD[t][A[i]]*ParamD[t][A[i1]]] - 
      16*CES2*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*CD[-i][A[i1]]*
         ParamD[t][A[i2]]] + 8*CES2*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*
         CD[i1][A[-i]]*ParamD[t][A[i2]]] - 
      8*CES2*Scalar[A[i]*S[-i, i2]*S[-i1, -i2]*ParamD[t, t][A[i1]]]))/
    (16*m)}, {{1, 0, 1}, 
  cInv^7*(-1/2*((-1 + d)*Scalar[S[-i1, i2]*v[i]*\[Sigma][-i, -i2]*
          CD[i1][\[Phi][]]])/(-2 + d) - 
     ((-1 + d)*Scalar[S[-i, i2]*v[i]*\[Sigma][-i1, -i2]*CD[i1][\[Phi][]]])/
      (2*(-2 + d))) + (cInv^6*d*m*Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]]*
     \[Phi][])/(4 - 2*d) + 
   cInv^8*(-1/4*(CES2*Scalar[S[-i1, i3]*S[i1, i2]*CD[-i][\[Sigma][-i2, -i3]]*
          CD[i][\[Phi][]]])/m - 
     (CES2*Scalar[S[-i1, i2]*S[-i2, i3]*\[Sigma][-i, -i3]*
         CD[i1][CD[i][\[Phi][]]]])/(4*m) - 
     (CES2*Scalar[S[-i, i2]*S[-i2, i3]*\[Sigma][-i1, -i3]*
         CD[i1][CD[i][\[Phi][]]]])/(4*m) + 
     (CES2*Scalar[S[-i1, i3]*S[i1, i2]*CD[i][\[Phi][]]*
         CD[-i3][\[Sigma][-i, -i2]]])/(2*m) + 
     ((2 - 3*d)*m*Scalar[v[-i]*v[i]]*Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]]*
       \[Phi][])/(4*(-2 + d))) + 
   cInv^9*(((-1 + d)*Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]]*
       Scalar[S[-i, -i1]*v[i]*CD[i1][\[Phi][]]])/(2*(-2 + d)) - 
     ((-1 + d)*Scalar[v[-i]*v[i]]*Scalar[S[-i1, i2]*v[i]*\[Sigma][-i, -i2]*
         CD[i1][\[Phi][]]])/(4*(-2 + d)) - 
     ((-1 + d)*Scalar[v[-i]*v[i]]*Scalar[S[-i, i2]*v[i]*\[Sigma][-i1, -i2]*
         CD[i1][\[Phi][]]])/(4*(-2 + d)) - 
     ((-1 + d)*Scalar[a1[i]*S[-i1, i2]*v[i1]*\[Sigma][-i, -i2]]*\[Phi][])/
      (2*(-2 + d)) + ((-1 + d)*Scalar[a1[i]*S[-i, i2]*v[i1]*
         \[Sigma][-i1, -i2]]*\[Phi][])/(2*(-2 + d)) + 
     ((1 - d)*Scalar[S[-i, i3]*v[i]*v[i1]*v[i2]*CD[-i2][\[Sigma][-i1, -i3]]]*
       \[Phi][])/(-2 + d) + ((-1 + d)*Scalar[S[-i, i3]*v[i]*v[i1]*v[i2]*
         CD[-i3][\[Sigma][-i1, -i2]]]*\[Phi][])/(2*(-2 + d)) - 
     (3*(-1 + d)*Scalar[S[-i, i2]*v[i]*v[i1]*ParamD[t][\[Sigma][-i1, -i2]]]*
       \[Phi][])/(2*(-2 + d))) + 
   cInv^10*((CES2*d*Scalar[v[-i]*v[i]]*Scalar[S[-i1, i3]*S[i1, i2]*
         CD[-i][\[Sigma][-i2, -i3]]*CD[i][\[Phi][]]])/(16*m - 8*d*m) + 
     (CES2*d*Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]]*
       Scalar[S[-i, i2]*S[-i1, -i2]*CD[i1][CD[i][\[Phi][]]]])/(8*m - 4*d*m) + 
     (CES2*d*Scalar[v[-i]*v[i]]*Scalar[S[-i1, i2]*S[-i2, i3]*
         \[Sigma][-i, -i3]*CD[i1][CD[i][\[Phi][]]]])/(16*m - 8*d*m) + 
     (CES2*d*Scalar[v[-i]*v[i]]*Scalar[S[-i, i2]*S[-i2, i3]*
         \[Sigma][-i1, -i3]*CD[i1][CD[i][\[Phi][]]]])/(16*m - 8*d*m) + 
     (CES2*Scalar[S[-i1, i2]*S[-i2, i3]*v[i]*\[Sigma][-i, -i3]*
         CD[i1][ParamD[t][\[Phi][]]]])/(4*m - 2*d*m) + 
     (CES2*Scalar[S[-i, i2]*S[-i2, i3]*v[i]*\[Sigma][-i1, -i3]*
         CD[i1][ParamD[t][\[Phi][]]]])/(2*(-2 + d)*m) + 
     (CES2*Scalar[S[-i, -i1]*S[i, i1]]*
       Scalar[v[i]*v[i1]*CD[-i1][\[Sigma][-i, -i2]]*CD[i2][\[Phi][]]])/
      (2*(-2 + d)*m) + (CES2*d*Scalar[S[-i, i3]*S[-i3, i4]*v[i]*v[i1]*
         CD[-i1][\[Sigma][-i2, -i4]]*CD[i2][\[Phi][]]])/(4*(-2 + d)*m) + 
     (CES2*Scalar[S[-i, -i1]*S[i, i1]]*
       Scalar[v[i]*v[i1]*CD[-i2][\[Sigma][-i, -i1]]*CD[i2][\[Phi][]]])/
      (8*m - 4*d*m) + (CES2*d*Scalar[S[-i, i3]*S[-i3, i4]*v[i]*v[i1]*
         CD[-i2][\[Sigma][-i1, -i4]]*CD[i2][\[Phi][]]])/(8*m - 4*d*m) + 
     (CES2*d*Scalar[S[-i2, i3]*S[-i3, i4]*v[i]*v[i1]*\[Sigma][-i1, -i4]*
         CD[i2][CD[-i][\[Phi][]]]])/(8*m - 4*d*m) + 
     (CES2*d*Scalar[S[-i1, i3]*S[-i3, i4]*v[i]*v[i1]*\[Sigma][-i2, -i4]*
         CD[i2][CD[-i][\[Phi][]]]])/(8*m - 4*d*m) + 
     (CES2*d*Scalar[v[-i]*v[i]]*Scalar[S[-i1, i3]*S[i1, i2]*CD[i][\[Phi][]]*
         CD[-i3][\[Sigma][-i, -i2]]])/(4*(-2 + d)*m) + 
     (CES2*Scalar[S[-i, -i3]*S[-i1, i4]*v[i]*v[i1]*\[Sigma][-i2, -i4]*
         CD[i3][CD[i2][\[Phi][]]]])/(8*m) + 
     (3*CES2*Scalar[S[-i, -i2]*S[-i1, i4]*v[i]*v[i1]*\[Sigma][-i3, -i4]*
         CD[i3][CD[i2][\[Phi][]]]])/(8*m) + 
     (CES2*d*Scalar[S[-i, i3]*S[-i3, i4]*v[i]*v[i1]*CD[i2][\[Phi][]]*
         CD[-i4][\[Sigma][-i1, -i2]]])/(4*(-2 + d)*m) + 
     (CES2*d*Scalar[S[-i, i2]*S[-i2, i3]*v[i]*v[i1]*\[Sigma][-i3, i4]*
         CD[-i4][CD[-i1][\[Phi][]]]])/(2*(-2 + d)*m) - 
     (CES2*Scalar[S[-i, i2]*S[-i1, i3]*v[i]*v[i1]*\[Sigma][-i2, i4]*
         CD[-i4][CD[-i3][\[Phi][]]]])/(2*m) + 
     (CES2*Scalar[S[-i, -i1]*S[i, i1]]*Scalar[v[i]*CD[i1][\[Phi][]]*
         ParamD[t][\[Sigma][-i, -i1]]])/(2*(-2 + d)*m) - 
     (CES2*(-1 + d)*Scalar[S[-i1, i2]*S[-i2, i3]*v[i]*CD[i1][\[Phi][]]*
         ParamD[t][\[Sigma][-i, -i3]]])/(2*(-2 + d)*m) - 
     (CES2*(-1 + d)*Scalar[v[i]*CD[-i][\[Phi][]]]*
       Scalar[S[-i, i2]*S[i, i1]*ParamD[t][\[Sigma][-i1, -i2]]])/
      (2*(-2 + d)*m) + (CES2*Scalar[S[-i, i2]*S[-i2, i3]*v[i]*
         CD[i1][\[Phi][]]*ParamD[t][\[Sigma][-i1, -i3]]])/(2*(-2 + d)*m) + 
     (CES2*d*Scalar[S[-i, i2]*S[i, i1]*ParamD[t][\[Sigma][-i1, -i2]]]*
       Scalar[ParamD[t][\[Phi][]]])/(8*m - 4*d*m) - 
     (3*(-4 + 5*d)*m*Scalar[v[-i]*v[i]]^2*
       Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]]*\[Phi][])/(16*(-2 + d)) - 
     (CES2*Scalar[S[-i1, i3]*S[i1, i2]*v[i]*
         CD[-i][ParamD[t][\[Sigma][-i2, -i3]]]]*\[Phi][])/(2*m) - 
     (CES2*Scalar[S[-i2, i4]*S[i2, i3]*v[i]*v[i1]*
         CD[-i1][CD[-i][\[Sigma][-i3, -i4]]]]*\[Phi][])/(4*m) + 
     (CES2*Scalar[S[-i1, i3]*S[i1, i2]*v[i]*CD[-i3][
          ParamD[t][\[Sigma][-i, -i2]]]]*\[Phi][])/(2*m) + 
     (CES2*Scalar[S[-i2, i4]*S[i2, i3]*v[i]*v[i1]*
         CD[-i4][CD[-i1][\[Sigma][-i, -i3]]]]*\[Phi][])/(2*m) - 
     (CES2*Scalar[S[-i2, i4]*S[i2, i3]*v[i]*v[i1]*
         CD[-i4][CD[-i3][\[Sigma][-i, -i1]]]]*\[Phi][])/(4*m) - 
     (CES2*Scalar[S[-i, i2]*S[i, i1]*ParamD[t, t][\[Sigma][-i1, -i2]]]*
       \[Phi][])/(4*m))}, {{0, 1, 1}, 
  (cInv^8*m*Scalar[A[i]*v[-i]]*Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]])/2 + 
   (cInv^7*(-Scalar[S[-i1, i2]*\[Sigma][-i, -i2]*CD[i1][A[i]]] + 
      Scalar[S[-i, i2]*\[Sigma][-i1, -i2]*CD[i1][A[i]]]))/4 + 
   (cInv^9*(-3*Scalar[S[-i2, i3]*v[i]*v[i1]*\[Sigma][-i1, -i3]*
         CD[-i][A[i2]]] - 3*Scalar[S[-i1, i3]*v[i]*v[i1]*\[Sigma][-i2, -i3]*
         CD[-i][A[i2]]] + 3*Scalar[S[-i2, i3]*v[i]*v[i1]*\[Sigma][-i1, -i3]*
         CD[i2][A[-i]]] + 3*Scalar[S[-i1, i3]*v[i]*v[i1]*\[Sigma][-i2, -i3]*
         CD[i2][A[-i]]] - 4*Scalar[S[-i1, i2]*v[i]*\[Sigma][-i, -i2]*
         ParamD[t][A[i1]]] - 4*Scalar[S[-i, i2]*v[i]*\[Sigma][-i1, -i2]*
         ParamD[t][A[i1]]] + 4*Scalar[A[i]*S[-i, i2]*v[i1]*
         ParamD[t][\[Sigma][-i1, -i2]]]))/8 + 
   (cInv^10*(3*m^2*Scalar[A[i]*v[-i]]*Scalar[v[-i]*v[i]]*
       Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]] - 
      CES2*Scalar[S[-i2, i4]*S[i2, i3]*v[i]*CD[-i][A[i1]]*
         CD[-i1][\[Sigma][-i3, -i4]]] + 
      CES2*Scalar[S[-i2, i4]*S[i2, i3]*v[i]*CD[-i1][\[Sigma][-i3, -i4]]*
         CD[i1][A[-i]]] - CES2*Scalar[S[-i1, i2]*S[-i2, i3]*\[Sigma][-i, -i3]*
         CD[i1][ParamD[t][A[i]]]] - 
      CES2*Scalar[S[-i, i2]*S[-i2, i3]*\[Sigma][-i1, -i3]*
         CD[i1][ParamD[t][A[i]]]] + CES2*Scalar[S[-i2, i3]*S[-i3, i4]*v[i]*
         CD[-i][\[Sigma][-i1, -i4]]*CD[i2][A[i1]]] - 
      CES2*Scalar[S[-i1, i3]*S[-i3, i4]*v[i]*CD[-i][\[Sigma][-i2, -i4]]*
         CD[i2][A[i1]]] - CES2*Scalar[S[-i2, i3]*S[-i3, i4]*v[i]*
         CD[-i1][\[Sigma][-i, -i4]]*CD[i2][A[i1]]] + 
      CES2*Scalar[S[-i1, i3]*S[-i3, i4]*v[i]*CD[-i2][\[Sigma][-i, -i4]]*
         CD[i2][A[i1]]] - CES2*Scalar[S[-i2, i3]*S[-i3, i4]*v[i]*
         \[Sigma][-i1, -i4]*CD[i2][CD[-i][A[i1]]]] + 
      CES2*Scalar[S[-i1, i3]*S[-i3, i4]*v[i]*\[Sigma][-i2, -i4]*
         CD[i2][CD[-i][A[i1]]]] + CES2*Scalar[S[-i2, i3]*S[-i3, i4]*v[i]*
         \[Sigma][-i1, -i4]*CD[i2][CD[i1][A[-i]]]] + 
      CES2*Scalar[S[-i1, i3]*S[-i3, i4]*v[i]*\[Sigma][-i2, -i4]*
         CD[i2][CD[i1][A[-i]]]] + CES2*Scalar[S[-i2, i3]*S[-i3, i4]*v[i]*
         CD[i2][A[i1]]*CD[-i4][\[Sigma][-i, -i1]]] - 
      CES2*Scalar[S[-i1, i3]*S[-i3, i4]*v[i]*CD[i2][A[i1]]*
         CD[-i4][\[Sigma][-i, -i2]]] + 
      2*CES2*Scalar[S[-i2, i4]*S[i2, i3]*v[i]*CD[-i][A[i1]]*
         CD[-i4][\[Sigma][-i1, -i3]]] - 
      2*CES2*Scalar[S[-i2, i4]*S[i2, i3]*v[i]*CD[i1][A[-i]]*
         CD[-i4][\[Sigma][-i1, -i3]]] + 
      2*CES2*Scalar[S[-i1, i3]*S[i1, i2]*v[i]*\[Sigma][-i2, i4]*
         CD[-i4][CD[-i][A[-i3]]]] - 
      CES2*Scalar[S[-i1, i3]*S[i1, i2]*CD[-i][\[Sigma][-i2, -i3]]*
         ParamD[t][A[i]]] + 2*CES2*Scalar[S[-i1, i3]*S[i1, i2]*
         CD[-i3][\[Sigma][-i, -i2]]*ParamD[t][A[i]]] + 
      CES2*Scalar[S[-i1, i2]*S[-i2, i3]*CD[i1][A[i]]*
         ParamD[t][\[Sigma][-i, -i3]]] - 
      CES2*Scalar[S[-i, i2]*S[-i2, i3]*CD[i1][A[i]]*
         ParamD[t][\[Sigma][-i1, -i3]]]))/(4*m)}, 
 {{0, 0, 2}, (cInv^10*m*Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]]^2)/8 + 
   (cInv^9*(Scalar[S[i1, i2]*v[i]*\[Sigma][-i1, i3]*
        CD[-i][\[Sigma][-i2, -i3]]] + 
      2*Scalar[S[i1, i2]*v[i]*\[Sigma][-i1, i3]*CD[-i2][\[Sigma][-i, -i3]]] - 
      2*Scalar[S[i1, i2]*v[i]*\[Sigma][-i1, i3]*CD[-i3][\[Sigma][-i, -i2]]] + 
      Scalar[S[i, i1]*\[Sigma][-i, i2]*ParamD[t][\[Sigma][-i1, -i2]]]))/8}, 
 {{3, 0, 0}, -1/6*(cInv^4*m*\[Phi][]^3) - 
   (cInv^6*d^3*m*Scalar[v[-i]*v[i]]*\[Phi][]^3)/(12*(-2 + d)^3) + 
   cInv^8*((CES2*d*Scalar[S[-i, -i1]*S[i, i1]]*
       Scalar[CD[-i][\[Phi][]]*CD[i][\[Phi][]]]*\[Phi][])/(2*(-2 + d)^2*m) - 
     (CES2*d^2*Scalar[S[-i, i2]*S[-i1, -i2]*CD[i][\[Phi][]]*CD[i1][\[Phi][]]]*
       \[Phi][])/(2*(-2 + d)^2*m) - 
     (CES2*d^2*Scalar[S[-i, i2]*S[-i1, -i2]*CD[i1][CD[i][\[Phi][]]]]*
       \[Phi][]^2)/(4*(-2 + d)^2*m) - ((-2 + 3*d)^3*m*Scalar[v[-i]*v[i]]^2*
       \[Phi][]^3)/(48*(-2 + d)^3)) + 
   (cInv^9*(-1 + d)^3*(3*Scalar[v[-i]*v[i]]*
       Scalar[S[-i, -i1]*v[i]*CD[i1][\[Phi][]]]*\[Phi][]^2 + 
      2*Scalar[a1[i]*S[-i, -i1]*v[i1]]*\[Phi][]^3))/(3*(-2 + d)^3) + 
   cInv^10*((CES2*Scalar[S[-i, -i1]*S[i, i1]]*Scalar[v[i]*CD[-i][\[Phi][]]]^2*
       \[Phi][])/(2*(-2 + d)^2*m) - (CES2*d*Scalar[S[-i, -i1]*S[i, i1]]*
       Scalar[v[-i]*v[i]]*Scalar[CD[-i][\[Phi][]]*CD[i][\[Phi][]]]*\[Phi][])/
      (4*(-2 + d)^2*m) + (CES2*(-1 + d)*Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*
         v[i1]]*Scalar[CD[-i][\[Phi][]]*CD[i][\[Phi][]]]*\[Phi][])/
      (2*(-2 + d)^2*m) - (CES2*(2 - 2*d + d^2)*Scalar[v[i]*CD[-i][\[Phi][]]]*
       Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*CD[i1][\[Phi][]]]*\[Phi][])/
      (2*(-2 + d)^2*m) + (CES2*(2 - 2*d + d^2)*Scalar[v[-i]*v[i]]*
       Scalar[S[-i, i2]*S[-i1, -i2]*CD[i][\[Phi][]]*CD[i1][\[Phi][]]]*
       \[Phi][])/(4*(-2 + d)^2*m) + (CES2*Scalar[S[-i, -i1]*S[i, i1]]*
       Scalar[v[i]*CD[-i][\[Phi][]]]*Scalar[ParamD[t][\[Phi][]]]*\[Phi][])/
      (2*m - d*m) + (CES2*Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*CD[i1][\[Phi][]]]*
       Scalar[ParamD[t][\[Phi][]]]*\[Phi][])/((-2 + d)*m) + 
     ((CES2 - CES2*d)*Scalar[S[-i, -i1]*S[i, i1]]*Scalar[ParamD[t][\[Phi][]]]^
        2*\[Phi][])/(2*(-2 + d)^2*m) + (CES2*Scalar[S[-i, -i1]*S[i, i1]]*
       Scalar[v[i]*CD[-i][ParamD[t][\[Phi][]]]]*\[Phi][]^2)/(4*m - 2*d*m) + 
     (CES2*Scalar[S[-i, -i1]*S[i, i1]]*
       Scalar[v[i]*v[i1]*CD[-i1][CD[-i][\[Phi][]]]]*\[Phi][]^2)/
      (8*m - 4*d*m) + (CES2*d*Scalar[v[-i]*v[i]]*
       Scalar[S[-i, i2]*S[-i1, -i2]*CD[i1][CD[i][\[Phi][]]]]*\[Phi][]^2)/
      (16*m - 8*d*m) + (CES2*Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*
         CD[i1][ParamD[t][\[Phi][]]]]*\[Phi][]^2)/(2*(-2 + d)*m) + 
     (CES2*d*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*v[i1]*
         CD[i2][CD[-i][\[Phi][]]]]*\[Phi][]^2)/(4*(-2 + d)*m) - 
     ((-4 + 5*d)^3*m*Scalar[v[-i]*v[i]]^3*\[Phi][]^3)/(96*(-2 + d)^3) + 
     Scalar[S[-i, -i1]*S[i, i1]]*\[Phi][]^2*
      (-((CES2*ParamD[t, t][\[Phi][]])/((-2 + d)^3*m)) + 
       (CES2*d*ParamD[t, t][\[Phi][]])/((-2 + d)^3*m) - 
       (CES2*d^2*ParamD[t, t][\[Phi][]])/(4*(-2 + d)^3*m)))}, 
 {{2, 1, 0}, (cInv^6*m*Scalar[A[i]*v[-i]]*\[Phi][]^2)/2 + 
   (cInv^8*d^2*m*Scalar[A[i]*v[-i]]*Scalar[v[-i]*v[i]]*\[Phi][]^2)/
    (4*(-2 + d)^2) - (cInv^7*(-1 + d)^2*Scalar[S[-i, -i1]*CD[i1][A[i]]]*
     \[Phi][]^2)/(-2 + d)^2 + 
   cInv^10*((CES2*Scalar[S[-i, -i1]*S[i, i1]]*Scalar[A[i]*v[-i]]*
       Scalar[CD[-i][\[Phi][]]*CD[i][\[Phi][]]])/(4*m - 2*d*m) + 
     (CES2*d*Scalar[A[i]*v[-i]]*Scalar[S[-i, i2]*S[-i1, -i2]*CD[i][\[Phi][]]*
         CD[i1][\[Phi][]]])/(2*(-2 + d)*m) + 
     (CES2*Scalar[S[-i, -i1]*S[i, i1]]*Scalar[A[i]*CD[-i][\[Phi][]]]*
       Scalar[ParamD[t][\[Phi][]]])/((-2 + d)*m) + 
     (CES2*d*Scalar[A[i]*S[-i, i2]*S[-i1, -i2]*CD[i1][\[Phi][]]]*
       Scalar[ParamD[t][\[Phi][]]])/(2*m - d*m) + 
     (CES2*d*Scalar[S[-i, -i1]*S[i, i1]]*Scalar[v[i]*CD[-i][A[i1]]*
         CD[-i1][\[Phi][]]]*\[Phi][])/(2*(-2 + d)^2*m) - 
     (CES2*d*Scalar[S[-i, -i1]*S[i, i1]]*Scalar[v[i]*CD[-i1][\[Phi][]]*
         CD[i1][A[-i]]]*\[Phi][])/(2*(-2 + d)^2*m) + 
     (CES2*d*Scalar[A[i]*v[-i]]*Scalar[S[-i, i2]*S[-i1, -i2]*
         CD[i1][CD[i][\[Phi][]]]]*\[Phi][])/(2*(-2 + d)*m) + 
     (CES2*d*Scalar[A[i]*S[-i, i2]*S[-i1, -i2]*CD[i1][ParamD[t][\[Phi][]]]]*
       \[Phi][])/(2*m - d*m) - 
     (CES2*d*Scalar[S[-i, i3]*S[-i2, -i3]*v[i]*CD[-i1][\[Phi][]]*
         CD[i2][A[i1]]]*\[Phi][])/(2*(-2 + d)^2*m) + 
     (CES2*d*Scalar[S[-i, i3]*S[-i1, -i3]*v[i]*CD[-i2][\[Phi][]]*
         CD[i2][A[i1]]]*\[Phi][])/(2*(-2 + d)^2*m) - 
     (3*CES2*(-1 + d)*d*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*CD[-i][A[i1]]*
         CD[i2][\[Phi][]]]*\[Phi][])/(2*(-2 + d)^2*m) + 
     (3*CES2*(-1 + d)*d*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*CD[i1][A[-i]]*
         CD[i2][\[Phi][]]]*\[Phi][])/(2*(-2 + d)^2*m) + 
     (CES2*d*Scalar[S[-i, -i1]*S[i, i1]]*Scalar[CD[i][\[Phi][]]*
         ParamD[t][A[-i]]]*\[Phi][])/(2*(-2 + d)^2*m) - 
     (CES2*(-1 + d)*d*Scalar[S[-i, i2]*S[-i1, -i2]*CD[i][\[Phi][]]*
         ParamD[t][A[i1]]]*\[Phi][])/((-2 + d)^2*m) + 
     (CES2*d*Scalar[S[-i, i2]*S[-i1, -i2]*CD[i1][A[i]]]*
       Scalar[ParamD[t][\[Phi][]]]*\[Phi][])/(4*m - 2*d*m) + 
     (3*(2 - 3*d)^2*m*Scalar[A[i]*v[-i]]*Scalar[v[-i]*v[i]]^2*\[Phi][]^2)/
      (16*(-2 + d)^2) - (CES2*d^2*Scalar[S[-i, i2]*S[-i1, -i2]*
         CD[i1][ParamD[t][A[i]]]]*\[Phi][]^2)/(4*(-2 + d)^2*m) - 
     (CES2*d^2*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*CD[i2][CD[-i][A[i1]]]]*
       \[Phi][]^2)/(4*(-2 + d)^2*m) + 
     (CES2*d^2*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*CD[i2][CD[i1][A[-i]]]]*
       \[Phi][]^2)/(4*(-2 + d)^2*m))}, 
 {{1, 2, 0}, cInv^10*((d*m*Scalar[A[i]*v[-i]]^2*Scalar[v[-i]*v[i]])/
      (4 - 2*d) + (CES2*(2 - 3*d)*Scalar[S[-i, i3]*S[-i2, -i3]*CD[-i1][A[i2]]*
         CD[i1][A[i]]])/(8*(-2 + d)*m) + 
     (CES2*(2 - 3*d)*Scalar[S[-i1, i3]*S[-i2, -i3]*CD[i1][A[i]]*
         CD[i2][A[-i]]])/(8*(-2 + d)*m) + 
     ((2*CES2 - 3*CES2*d)*Scalar[S[-i, i3]*S[-i2, -i3]*CD[i1][A[i]]*
         CD[i2][A[-i1]]])/(8*m - 4*d*m))*\[Phi][] + 
   cInv^9*(((-1 + d)*Scalar[A[i]*v[-i]]*Scalar[S[-i, -i1]*CD[i1][A[i]]])/
      (-2 + d) + ((-1 + d)*Scalar[A[i]*S[-i, -i1]*ParamD[t][A[i1]]])/
      (-2 + d))*\[Phi][]}, {{2, 0, 1}, 
  (cInv^8*d^2*m*Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]]*\[Phi][]^2)/
    (4*(-2 + d)^2) + cInv^10*((CES2*Scalar[S[-i, -i1]*S[i, i1]]*
       Scalar[\[Sigma][-i, -i1]*CD[i][\[Phi][]]*CD[i1][\[Phi][]]])/
      (4*m - 2*d*m) + (CES2*d*Scalar[S[-i, i2]*S[-i2, i3]*\[Sigma][-i1, -i3]*
         CD[i][\[Phi][]]*CD[i1][\[Phi][]]])/(4*m - 2*d*m) + 
     (CES2*d*Scalar[S[-i1, i3]*S[i1, i2]*CD[-i][\[Sigma][-i2, -i3]]*
         CD[i][\[Phi][]]]*\[Phi][])/(8*m - 4*d*m) + 
     (CES2*d*Scalar[S[-i1, i2]*S[-i2, i3]*\[Sigma][-i, -i3]*
         CD[i1][CD[i][\[Phi][]]]]*\[Phi][])/(8*m - 4*d*m) + 
     (CES2*d*Scalar[S[-i, i2]*S[-i2, i3]*\[Sigma][-i1, -i3]*
         CD[i1][CD[i][\[Phi][]]]]*\[Phi][])/(8*m - 4*d*m) + 
     (CES2*d*Scalar[S[-i1, i3]*S[i1, i2]*CD[i][\[Phi][]]*
         CD[-i3][\[Sigma][-i, -i2]]]*\[Phi][])/(2*(-2 + d)*m) + 
     ((2 - 3*d)^2*m*Scalar[v[-i]*v[i]]*Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]]*
       \[Phi][]^2)/(8*(-2 + d)^2))}, 
 {{1, 1, 1}, (cInv^10*d*m*Scalar[A[i]*v[-i]]*
     Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]]*\[Phi][])/(4 - 2*d) + 
   cInv^9*(-1/2*((-1 + d)*Scalar[S[-i1, i2]*\[Sigma][-i, -i2]*CD[i1][A[i]]])/
       (-2 + d) + ((-1 + d)*Scalar[S[-i, i2]*\[Sigma][-i1, -i2]*
         CD[i1][A[i]]])/(2*(-2 + d)))*\[Phi][]}, 
 {{4, 0, 0}, -1/24*(cInv^6*m*\[Phi][]^4) + 
   (cInv^8*d^4*m*Scalar[v[-i]*v[i]]*\[Phi][]^4)/(48*(-2 + d)^4) + 
   cInv^10*((CES2*d^2*Scalar[S[-i, -i1]*S[i, i1]]*
       Scalar[CD[-i][\[Phi][]]*CD[i][\[Phi][]]]*\[Phi][]^2)/
      (4*(-2 + d)^3*m) - (CES2*d^3*Scalar[S[-i, i2]*S[-i1, -i2]*
         CD[i][\[Phi][]]*CD[i1][\[Phi][]]]*\[Phi][]^2)/(4*(-2 + d)^3*m) - 
     (CES2*d^3*Scalar[S[-i, i2]*S[-i1, -i2]*CD[i1][CD[i][\[Phi][]]]]*
       \[Phi][]^3)/(12*(-2 + d)^3*m) + ((2 - 3*d)^4*m*Scalar[v[-i]*v[i]]^2*
       \[Phi][]^4)/(192*(-2 + d)^4))}, 
 {{3, 1, 0}, (cInv^8*m*Scalar[A[i]*v[-i]]*\[Phi][]^3)/6 - 
   (cInv^10*d^3*m*Scalar[A[i]*v[-i]]*Scalar[v[-i]*v[i]]*\[Phi][]^3)/
    (12*(-2 + d)^3) - (2*cInv^9*(-1 + d)^3*Scalar[S[-i, -i1]*CD[i1][A[i]]]*
     \[Phi][]^3)/(3*(-2 + d)^3)}}


==> anc/Hamiltonian.m <==
(* ::Package:: *)

(*
======================================================================
Gravitational Quadratic-in-Spin Hamiltonian at NNNLO
in the post-Newtonian framework
======================================================================
Authors
M. K. Mandal, P. Mastrolia, R. Patil, J. Steinhoff
======================================================================

This file contains the analytic expressions of the Hamiltonian as 
reported in equation (___). 

The vectors and tensors in the following expression are defined 
according to the Mathematica package EFTofPNG (arXiv:1705.06309).
i.e. 
WL head is used to notify the compact object label and 
DT head is used to notify the order of time dervative action on the quantity.

The quantities in the following expression are defined as follows,
1/cInv : velocity of light
G : Newton's constant
SO : order of spin appearing in the expression
_m : mass of the compact object
_x : position of the compact object
_p : linear momentum of the compact object
_xRel : seperation between the 1st and 2nd compact object (x1 - x2)
_r : seperation between the 1st and 2nd compact object (r = |x1 - x2|)
_S : spin tensor of the compact object
_CE22 : Wilson coefficient defined in equation (2.10)
_CES2 : Wilson coefficient defined in equation (2.8)
_CE2S2 : Wilson coefficient defined in equation (2.11)

In order to obtain the Hamiltonian at different orders one has to select the coeficient of the cInv and/or SO.
*)


-((G*m[LI[WL[1]]]*m[LI[WL[2]]])/r[LI[WL[1]], LI[WL[2]]]) + 
 Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]/(2*m[LI[WL[1]]]) + 
 Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]/(2*m[LI[WL[2]]]) + 
 cInv^2*(G^2*((m[LI[WL[1]]]^2*m[LI[WL[2]]])/(2*r[LI[WL[1]], LI[WL[2]]]^2) + 
     (m[LI[WL[1]]]*m[LI[WL[2]]]^2)/(2*r[LI[WL[1]], LI[WL[2]]]^2)) - 
   Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2/(8*m[LI[WL[1]]]^3) - 
   Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2/(8*m[LI[WL[2]]]^3) + 
   G*((-3*m[LI[WL[2]]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]])/
      (2*m[LI[WL[1]]]*r[LI[WL[1]], LI[WL[2]]]) - 
     (3*m[LI[WL[1]]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])/
      (2*m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]) + 
     (7*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] + 
       Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])/
      (2*r[LI[WL[1]], LI[WL[2]]]^3))) + 
 cInv^4*(G^3*(-1/2*(m[LI[WL[1]]]^3*m[LI[WL[2]]])/r[LI[WL[1]], LI[WL[2]]]^3 - 
     (5*m[LI[WL[1]]]^2*m[LI[WL[2]]]^2)/(4*r[LI[WL[1]], LI[WL[2]]]^3) - 
     (m[LI[WL[1]]]*m[LI[WL[2]]]^3)/(2*r[LI[WL[1]], LI[WL[2]]]^3)) + 
   Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^3/(16*m[LI[WL[1]]]^5) + 
   Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^3/(16*m[LI[WL[2]]]^5) + 
   G^2*((m[LI[WL[2]]]*(17*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] - 
        28*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]))/
      (4*r[LI[WL[1]], LI[WL[2]]]^2) + 
     (m[LI[WL[1]]]*(-28*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] + 
        17*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]))/
      (4*r[LI[WL[1]], LI[WL[2]]]^2) + 
     (m[LI[WL[2]]]^2*(11*r[LI[WL[1]], LI[WL[2]]]^2*
         Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] - 
        2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2))/
      (4*m[LI[WL[1]]]*r[LI[WL[1]], LI[WL[2]]]^4) + 
     (m[LI[WL[1]]]^2*(11*r[LI[WL[1]], LI[WL[2]]]^2*
         Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]] - 
        2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2))/
      (4*m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]^4)) + 
   G*((5*m[LI[WL[2]]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2)/
      (8*m[LI[WL[1]]]^3*r[LI[WL[1]], LI[WL[2]]]) + 
     (5*m[LI[WL[1]]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2)/
      (8*m[LI[WL[2]]]^3*r[LI[WL[1]], LI[WL[2]]]) - 
     (Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
       (r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] - 
        Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
         Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]))/
      (2*m[LI[WL[1]]]^2*r[LI[WL[1]], LI[WL[2]]]^3) - 
     (Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
       (r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] - 
        Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
         Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]))/
      (2*m[LI[WL[2]]]^2*r[LI[WL[1]], LI[WL[2]]]^3) + 
     (-2*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^
         2 - 12*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
          p[LI[WL[2]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
           -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
       Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
        (r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]] - 
         3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2) + 
       Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
        (-3*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], -i]*
            p[LI[WL[2]], i]] + r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2))/
      (8*m[LI[WL[1]]]*m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]^5)) + 
   G*SO^2*(-1/2*(CES2[LI[WL[1]]]*m[LI[WL[2]]]*(r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]] - 
         3*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
           2))/(m[LI[WL[1]]]*r[LI[WL[1]], LI[WL[2]]]^5) + 
     (-(r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
           Sv[LI[WL[2]], LI[DT[0]], -i]]) + 
       3*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])/
      r[LI[WL[1]], LI[WL[2]]]^5 - (CES2[LI[WL[2]]]*m[LI[WL[1]]]*
       (r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
           Sv[LI[WL[2]], LI[DT[0]], i]] - 
        3*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
          2))/(2*m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]^5))) + 
 cInv^3*G*SO*((3*m[LI[WL[2]]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
       p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
        LI[WL[2]], i10]])/(2*m[LI[WL[1]]]*r[LI[WL[1]], LI[WL[2]]]^3) - 
   (2*(Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
        Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
      Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
        Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]))/
    r[LI[WL[1]], LI[WL[2]]]^3 - 
   (3*m[LI[WL[1]]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
       Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]])/
    (2*m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]^3)) + 
 cInv^5*SO*
  (G^2*((-5*m[LI[WL[2]]]^2*Scalar[epsilon\[Delta][-i, -i1, -i10]*
         p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
          LI[WL[2]], i10]])/(m[LI[WL[1]]]*r[LI[WL[1]], LI[WL[2]]]^4) - 
     (m[LI[WL[2]]]*(30*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
           Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
        19*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
           Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
        24*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
           Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]))/
      (4*r[LI[WL[1]], LI[WL[2]]]^4) + 
     (5*m[LI[WL[1]]]^2*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
         Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]])/
      (m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]^4) + 
     (m[LI[WL[1]]]*(24*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
           Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
        19*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
           Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
        30*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
           Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]))/
      (4*r[LI[WL[1]], LI[WL[2]]]^4)) + 
   G*((-5*m[LI[WL[2]]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
       Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
         Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]])/
      (8*m[LI[WL[1]]]^3*r[LI[WL[1]], LI[WL[2]]]^3) - 
     (Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
       (2*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[epsilon\[Delta][-i, -i1, -i10]*
           p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]] + 
        3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
         Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
           Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]))/
      (m[LI[WL[1]]]^2*r[LI[WL[1]], LI[WL[2]]]^5) + 
     (5*m[LI[WL[1]]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
       Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
         Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]])/
      (8*m[LI[WL[2]]]^3*r[LI[WL[1]], LI[WL[2]]]^3) - 
     (Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
       (2*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[epsilon\[Delta][-i, -i1, -i10]*
           p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]] - 
        3*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
         Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
           Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]))/
      (m[LI[WL[2]]]^2*r[LI[WL[1]], LI[WL[2]]]^5) + 
     (3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
        Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
          Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
       r[LI[WL[1]], LI[WL[2]]]^2*(6*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
         6*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
         4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          (Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
             Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
           Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
             Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
              i10]])) + 12*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
           -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        (Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
           Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
           Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]) - 
       3*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
        Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
          Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]])/
      (4*m[LI[WL[1]]]*m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]^5))) + 
 cInv^7*SO*
  (G^3*((21*m[LI[WL[2]]]^3*Scalar[epsilon\[Delta][-i, -i1, -i10]*
         p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
          LI[WL[2]], i10]])/(2*m[LI[WL[1]]]*r[LI[WL[1]], LI[WL[2]]]^5) + 
     (m[LI[WL[2]]]^2*(225*Scalar[epsilon\[Delta][-i, -i1, -i10]*
           p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
            LI[WL[2]], i10]] - 88*Scalar[epsilon\[Delta][-i, -i1, -i10]*
           p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
            LI[WL[2]], i10]] + 104*Scalar[epsilon\[Delta][-i, -i1, -i10]*
           p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
            LI[WL[2]], i10]]))/(8*r[LI[WL[1]], LI[WL[2]]]^5) + 
     (m[LI[WL[1]]]*m[LI[WL[2]]]*(167*Scalar[epsilon\[Delta][-i, -i1, -i10]*
           p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
            LI[WL[2]], i10]] - 175*Scalar[epsilon\[Delta][-i, -i1, -i10]*
           p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
            LI[WL[2]], i10]] + 175*Scalar[epsilon\[Delta][-i, -i1, -i10]*
           p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
            LI[WL[2]], i10]] - 167*Scalar[epsilon\[Delta][-i, -i1, -i10]*
           p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
            LI[WL[2]], i10]]))/(8*r[LI[WL[1]], LI[WL[2]]]^5) - 
     (21*m[LI[WL[1]]]^3*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
         Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]])/
      (2*m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]^5) - 
     (m[LI[WL[1]]]^2*(104*Scalar[epsilon\[Delta][-i, -i1, -i10]*
           p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
            LI[WL[2]], i10]] - 88*Scalar[epsilon\[Delta][-i, -i1, -i10]*
           p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
            LI[WL[2]], i10]] + 225*Scalar[epsilon\[Delta][-i, -i1, -i10]*
           p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
            LI[WL[2]], i10]]))/(8*r[LI[WL[1]], LI[WL[2]]]^5)) + 
   G^2*((27*m[LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
       Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
         Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]])/
      (8*m[LI[WL[1]]]^3*r[LI[WL[1]], LI[WL[2]]]^4) + 
     (m[LI[WL[2]]]*(r[LI[WL[1]], LI[WL[2]]]^2*
         (272*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
             p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
          114*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
           Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
             Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           (-50*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*Sv[
                LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
            51*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*Sv[
                LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
            16*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*Sv[
                LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                i10]])) + 2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
            -i]]*(221*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
             Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
          8*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           (Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
              Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
            14*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*Sv[
                LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
            4*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*Sv[
                LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                i10]]))))/(16*m[LI[WL[1]]]^2*r[LI[WL[1]], LI[WL[2]]]^6) - 
     (27*m[LI[WL[1]]]^2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
       Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
         Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]])/
      (8*m[LI[WL[2]]]^3*r[LI[WL[1]], LI[WL[2]]]^4) + 
     (-293*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
        Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
          Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
       2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        (204*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         201*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         128*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]) + 
       Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
        (128*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         483*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         636*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]) + 
       r[LI[WL[1]], LI[WL[2]]]^2*(254*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
         2*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
          (37*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
           68*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
         292*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         87*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         40*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         12*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         87*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         80*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         198*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]))/
      (16*m[LI[WL[1]]]*r[LI[WL[1]], LI[WL[2]]]^6) + 
     (Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
        (636*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         483*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         128*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]) + 
       293*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
        Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
          Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
       2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        (-128*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         201*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         204*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]) - 
       r[LI[WL[1]], LI[WL[2]]]^2*(-254*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
         2*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
          (68*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
           37*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
         198*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         80*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         87*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         12*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         40*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         87*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         292*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]))/
      (16*m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]^6) + 
     (m[LI[WL[1]]]*(-2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
         (221*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
             Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
          8*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           (4*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*Sv[
                LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
            14*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*Sv[
                LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
              Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
               i10]])) + r[LI[WL[1]], LI[WL[2]]]^2*
         (272*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
             p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
          114*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
           Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
             Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
          Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
           (16*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*Sv[
                LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
            51*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*Sv[
                LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
            50*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*Sv[
                LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                i10]]))))/(16*m[LI[WL[2]]]^2*r[LI[WL[1]], LI[WL[2]]]^6)) + 
   G*((7*m[LI[WL[2]]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
       Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
         Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]])/
      (16*m[LI[WL[1]]]^5*r[LI[WL[1]], LI[WL[2]]]^3) + 
     (Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
       (6*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
         Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
         Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
           Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
        r[LI[WL[1]], LI[WL[2]]]^2*(5*Scalar[epsilon\[Delta][-i, -i1, -i10]*
             p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
          Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
           Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
             Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]])))/
      (4*m[LI[WL[1]]]^4*r[LI[WL[1]], LI[WL[2]]]^5) - 
     (7*m[LI[WL[1]]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
       Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
         Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]])/
      (16*m[LI[WL[2]]]^5*r[LI[WL[1]], LI[WL[2]]]^3) + 
     (Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
       (-6*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
         Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
         Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
           Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
        r[LI[WL[1]], LI[WL[2]]]^2*(5*Scalar[epsilon\[Delta][-i, -i1, -i10]*
             p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
          Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
           Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
             Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]])))/
      (4*m[LI[WL[2]]]^4*r[LI[WL[1]], LI[WL[2]]]^5) + 
     (Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        (Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          (10*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
              p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], 
               i10]] + 3*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]*(Scalar[epsilon\[Delta][-i, 
                -i1, -i10]*p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[
                LI[WL[1]], LI[WL[2]], i10]] - Scalar[epsilon\[Delta][-i, -i1, 
                -i10]*p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[
                LI[WL[1]], LI[WL[2]], i10]])) - 
         15*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          (2*r[LI[WL[1]], LI[WL[2]]]^2*(Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], 
                 i10]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*Sv[
                LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
             Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*Sv[
                LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                i10]]))) + 2*r[LI[WL[1]], LI[WL[2]]]^4*
        Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
        (Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
           Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
           Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]) + 
       Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
        (3*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          (Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
             Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
           Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
             Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]) + 
         r[LI[WL[1]], LI[WL[2]]]^4*(10*Scalar[epsilon\[Delta][-i, -i1, -i10]*
              p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
           4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
              Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
           Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            (-Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]] + Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], 
                i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                i10]]))) + 4*r[LI[WL[1]], LI[WL[2]]]^2*
        Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
        (-3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         3*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         r[LI[WL[1]], LI[WL[2]]]^2*(3*Scalar[epsilon\[Delta][-i, -i1, -i10]*
              p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
           3*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
              p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
           Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
              Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
               i10]])))/(4*m[LI[WL[1]]]^2*m[LI[WL[2]]]^2*
       r[LI[WL[1]], LI[WL[2]]]^7) - 
     (16*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
        Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
          Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
       8*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
        (-3*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
           epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[1]], 
             LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         r[LI[WL[1]], LI[WL[2]]]^4*(5*Scalar[epsilon\[Delta][-i, -i1, -i10]*
              p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
           Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            (Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*Sv[
                LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
             Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*Sv[
                LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                i10]]))) - 4*r[LI[WL[1]], LI[WL[2]]]^4*
        Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
        Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
          Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
       r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
        (r[LI[WL[1]], LI[WL[2]]]^2*(40*Scalar[epsilon\[Delta][-i, -i1, -i10]*
              p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
           22*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
              p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) - 
         3*(Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
              Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
           8*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (-Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]] + Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], 
                i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                i10]]) - 8*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]]^2*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
              Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
               i10]])) - 3*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
            -i]]^2*(4*r[LI[WL[1]], LI[WL[2]]]^2*
          (3*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
              p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
           8*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
              p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
           Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
              Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
               i10]]) + 5*(4*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]^2*Scalar[epsilon\[Delta][-i, -i1, -i10]*
              p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[
                WL[2]], i10]] + Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]^2*Scalar[epsilon\[Delta][-i, -i1, -i10]*
              p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[
                WL[2]], i10]])))/(16*m[LI[WL[1]]]^3*m[LI[WL[2]]]*
       r[LI[WL[1]], LI[WL[2]]]^7) - 
     (4*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
        Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
          Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
       16*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^
         2*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
          Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
       8*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
        Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        (5*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]] + 
         3*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]) + 
       Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
        (r[LI[WL[1]], LI[WL[2]]]^4*(22*Scalar[epsilon\[Delta][-i, -i1, -i10]*
              p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
           40*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
              p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
           8*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            (Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*Sv[
                LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
             Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*Sv[
                LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                i10]])) + 3*r[LI[WL[1]], LI[WL[2]]]^2*
          (-8*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
              Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
           8*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*Sv[
                LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
             Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*Sv[
                LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]) + 
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
              Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
               i10]])) - 3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
            -i]]^2*(4*r[LI[WL[1]], LI[WL[2]]]^2*
          (8*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
              p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
           3*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
              p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
           Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
              Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
               i10]]) - 5*(Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]]^2*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
              Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
           4*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
              Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
               i10]])))/(16*m[LI[WL[1]]]*m[LI[WL[2]]]^3*
       r[LI[WL[1]], LI[WL[2]]]^7))) + 
 cInv^6*(G^4*((11*m[LI[WL[1]]]^4*m[LI[WL[2]]])/
      (8*r[LI[WL[1]], LI[WL[2]]]^4) + ((283 - 36*Pi^2)*m[LI[WL[1]]]^3*
       m[LI[WL[2]]]^2)/(36*r[LI[WL[1]], LI[WL[2]]]^4) + 
     ((283 - 36*Pi^2)*m[LI[WL[1]]]^2*m[LI[WL[2]]]^3)/
      (36*r[LI[WL[1]], LI[WL[2]]]^4) + (11*m[LI[WL[1]]]*m[LI[WL[2]]]^4)/
      (8*r[LI[WL[1]], LI[WL[2]]]^4)) - 
   (5*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^4)/(128*m[LI[WL[1]]]^7) - 
   (5*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^4)/(128*m[LI[WL[2]]]^7) + 
   G^3*((-3*m[LI[WL[2]]]^3*(7*r[LI[WL[1]], LI[WL[2]]]^2*
         Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] - 
        6*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2))/
      (4*m[LI[WL[1]]]*r[LI[WL[1]], LI[WL[2]]]^5) - 
     (3*m[LI[WL[1]]]^3*(7*r[LI[WL[1]], LI[WL[2]]]^2*
         Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]] - 
        6*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2))/
      (4*m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]^5) + 
     (m[LI[WL[1]]]*m[LI[WL[2]]]*(-3752*r[LI[WL[1]], LI[WL[2]]]^2*
         Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] - 3*(-680 + 69*Pi^2)*
         r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] - 
        3752*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], -i]*
           p[LI[WL[2]], i]] + 312*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
             LI[WL[2]], -i]]^2 + 5832*Scalar[p[LI[WL[1]], i]*
           xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
           xRel[LI[WL[1]], LI[WL[2]], -i]] + 
        621*Pi^2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
         Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
        312*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2))/
      (288*r[LI[WL[1]], LI[WL[2]]]^5) + 
     (m[LI[WL[2]]]^2*(3*(-1520 + 69*Pi^2)*r[LI[WL[1]], LI[WL[2]]]^2*
         Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] + 
        7648*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
           p[LI[WL[2]], -i]] + 3*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
            LI[WL[2]], -i]]*((48 - 207*Pi^2)*Scalar[p[LI[WL[1]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]] + 
          800*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])))/
      (576*r[LI[WL[1]], LI[WL[2]]]^5) + 
     (m[LI[WL[1]]]^2*(7648*r[LI[WL[1]], LI[WL[2]]]^2*
         Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] + 3*(-1520 + 69*Pi^2)*
         r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]] + 
        3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
         (800*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
          3*(16 - 69*Pi^2)*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]])))/(576*r[LI[WL[1]], LI[WL[2]]]^5)) + 
   G^2*((m[LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
       (-29*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*
           p[LI[WL[1]], i]] + 4*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
             LI[WL[2]], -i]]^2))/(16*m[LI[WL[1]]]^3*r[LI[WL[1]], LI[WL[2]]]^
        4) + (m[LI[WL[1]]]^2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
       (-29*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], -i]*
           p[LI[WL[2]], i]] + 4*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
             LI[WL[2]], -i]]^2))/(16*m[LI[WL[2]]]^3*r[LI[WL[1]], LI[WL[2]]]^
        4) + (-69*r[LI[WL[1]], LI[WL[2]]]^4*
        Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2 - 
       6*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
        Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        (53*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
         61*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
       Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
        (-375*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], -i]*
            p[LI[WL[2]], i]] - 80*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
             LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
             LI[WL[2]], -i]] + 12*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
              LI[WL[2]], -i]]^2) + 3*r[LI[WL[1]], LI[WL[2]]]^2*
        Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
        (-22*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
            p[LI[WL[2]], -i]] + 70*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]] + 
         70*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
         13*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2))/
      (24*m[LI[WL[1]]]*r[LI[WL[1]], LI[WL[2]]]^6) + 
     (m[LI[WL[2]]]*(-9*r[LI[WL[1]], LI[WL[2]]]^4*
         Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2 + 
        6*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
         Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
         (2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
          5*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
        4*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
         (9*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
             p[LI[WL[2]], -i]] + Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
              LI[WL[2]], -i]]*(3*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]] + 2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]))))/(6*m[LI[WL[1]]]^2*r[LI[WL[1]], LI[WL[2]]]^
        6) + (m[LI[WL[1]]]*(-9*r[LI[WL[1]], LI[WL[2]]]^4*
         Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2 - 
        6*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
         (5*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
          2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])*
         Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
        4*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
         (9*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
             p[LI[WL[2]], -i]] + Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
              LI[WL[2]], -i]]*(2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]] + 3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]))))/(6*m[LI[WL[2]]]^2*r[LI[WL[1]], LI[WL[2]]]^
        6) + (-69*r[LI[WL[1]], LI[WL[2]]]^4*
        Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2 + 
       15*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
        (14*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], -i]*
            p[LI[WL[2]], i]] - 25*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2) - 
       6*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
        (11*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], -i]*
            p[LI[WL[2]], i]] + r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          (-61*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
           53*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])) + 
       Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        (4*(3*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
           20*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
         3*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
          (13*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
           70*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])))/
      (24*m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]^6)) + 
   G*((-7*m[LI[WL[2]]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^3)/
      (16*m[LI[WL[1]]]^5*r[LI[WL[1]], LI[WL[2]]]) - 
     (7*m[LI[WL[1]]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^3)/
      (16*m[LI[WL[2]]]^5*r[LI[WL[1]], LI[WL[2]]]) + 
     (Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
       (r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] - 
        Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
         Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]))/
      (2*m[LI[WL[1]]]^4*r[LI[WL[1]], LI[WL[2]]]^3) + 
     (Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
       (r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] - 
        Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
         Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]))/
      (2*m[LI[WL[2]]]^4*r[LI[WL[1]], LI[WL[2]]]^3) + 
     (Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
       (-2*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^
          2 + 20*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
           p[LI[WL[2]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
            LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
            -i]] + Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
         (r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], -i]*
             p[LI[WL[2]], i]] - 3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]]^2) + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
         (-2*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], -i]*
             p[LI[WL[2]], i]] + r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2)))/
      (16*m[LI[WL[1]]]^3*m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]^5) + 
     (Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
       (-2*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^
          2 + 20*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
           p[LI[WL[2]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
            LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
            -i]] + Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
         (r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], -i]*
             p[LI[WL[2]], i]] - 3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]]^2) + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
         (-2*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], -i]*
             p[LI[WL[2]], i]] + r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2)))/
      (16*m[LI[WL[1]]]*m[LI[WL[2]]]^3*r[LI[WL[1]], LI[WL[2]]]^5) + 
     (-2*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^
         3 - 10*r[LI[WL[1]], LI[WL[2]]]^4*
        Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
        Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
       Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
        (Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          (-3*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], -i]*
              p[LI[WL[2]], i]] + 5*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]^2) - Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          (5*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], -i]*
              p[LI[WL[2]], i]] + 3*r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2)) + 
       Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
        (-5*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2*(r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]] - 
           3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2) + 
         Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          (13*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[2]], -i]*
              p[LI[WL[2]], i]] - 5*r[LI[WL[1]], LI[WL[2]]]^4*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2)))/
      (16*m[LI[WL[1]]]^2*m[LI[WL[2]]]^2*r[LI[WL[1]], LI[WL[2]]]^7)) + 
   SO^2*
    (G^2*((m[LI[WL[2]]]^2*((CES2[LI[WL[1]]]*(2*r[LI[WL[1]], LI[WL[2]]]^2*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                 i]] - 6*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]]^2))/r[LI[WL[1]], LI[WL[2]]]^6 + 
          (9*(r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                Sv[LI[WL[1]], LI[DT[0]], i]] - Scalar[Sv[LI[WL[1]], 
                 LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2))/
           (8*r[LI[WL[1]], LI[WL[2]]]^6)))/m[LI[WL[1]]] + 
       (m[LI[WL[1]]]^2*((CES2[LI[WL[2]]]*(2*r[LI[WL[1]], LI[WL[2]]]^2*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                 i]] - 6*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]]^2))/r[LI[WL[1]], LI[WL[2]]]^6 + 
          (9*(r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
                Sv[LI[WL[2]], LI[DT[0]], i]] - Scalar[Sv[LI[WL[2]], 
                 LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2))/
           (8*r[LI[WL[1]], LI[WL[2]]]^6)))/m[LI[WL[2]]] + 
       m[LI[WL[1]]]*((CES2[LI[WL[2]]]*(3*r[LI[WL[1]], LI[WL[2]]]^2*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                i]] - 7*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]^2))/(2*r[LI[WL[1]], LI[WL[2]]]^6) + 
         (r[LI[WL[1]], LI[WL[2]]]^2*(5*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]] + 2*Scalar[Sv[LI[WL[2]], 
                 LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]) - 
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (11*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 3*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]))/r[LI[WL[1]], LI[WL[2]]]^6) + 
       m[LI[WL[2]]]*((CES2[LI[WL[1]]]*(3*r[LI[WL[1]], LI[WL[2]]]^2*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                i]] - 7*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]^2))/(2*r[LI[WL[1]], LI[WL[2]]]^6) + 
         (r[LI[WL[1]], LI[WL[2]]]^2*(2*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                Sv[LI[WL[1]], LI[DT[0]], i]] + 5*Scalar[Sv[LI[WL[1]], 
                 LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]) - 
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (3*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 11*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]))/r[LI[WL[1]], LI[WL[2]]]^6)) + 
     G*((m[LI[WL[2]]]*((CES2[LI[WL[1]]]*(r[LI[WL[1]], LI[WL[2]]]^2*
              (6*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2 - 5*
                Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*Scalar[
                 Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]) + 
             6*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                 i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               2 + 9*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*(-2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                   LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]] + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
                Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]])))/(4*r[LI[WL[1]], LI[WL[2]]]^5) + 
          (3*(4*r[LI[WL[1]], LI[WL[2]]]^2*(Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], -i]]^2 - Scalar[p[LI[WL[1]], -i]*
                  p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                  Sv[LI[WL[1]], LI[DT[0]], i]]) + 
             5*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                 i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               2 - 5*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 7*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], 
                  i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                  i10]]^2))/(8*r[LI[WL[1]], LI[WL[2]]]^5)))/m[LI[WL[1]]]^3 + 
       ((CES2[LI[WL[1]]]*(r[LI[WL[1]], LI[WL[2]]]^4*
             (-14*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[
                p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]] + 
              13*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[
                Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]) - 
            15*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 - 3*r[LI[WL[1]], LI[WL[2]]]^2*
             (5*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                  i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
               Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]*(-10*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                    -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]] - 6*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                    -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]] + 7*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
                 Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]]))))/(4*r[LI[WL[1]], LI[WL[2]]]^7) + 
         (r[LI[WL[1]], LI[WL[2]]]^2*(13*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                 -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], 
                 LI[DT[0]], i]] - Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                 LI[DT[0]], -i]]*(13*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                   LI[DT[0]], -i]] + 8*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                   LI[DT[0]], -i]]) + 8*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                 i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]]) - 3*(4*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
             5*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                 i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
             4*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 5*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 8*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], 
                 i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]] + 4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]))/(8*r[LI[WL[1]], LI[WL[2]]]^5))/
        m[LI[WL[1]]]^2 + (m[LI[WL[1]]]*
         ((CES2[LI[WL[2]]]*(r[LI[WL[1]], LI[WL[2]]]^2*
              (6*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2 - 5*
                Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*Scalar[
                 Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]) + 
             6*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                 i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               2 + 9*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*(-2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                   LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]] + Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
                Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]])))/(4*r[LI[WL[1]], LI[WL[2]]]^5) + 
          (3*(4*r[LI[WL[1]], LI[WL[2]]]^2*(Scalar[p[LI[WL[2]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]]^2 - Scalar[p[LI[WL[2]], -i]*
                  p[LI[WL[2]], i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
                  Sv[LI[WL[2]], LI[DT[0]], i]]) + 
             5*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                 i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               2 - 5*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 7*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], 
                  i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                  i10]]^2))/(8*r[LI[WL[1]], LI[WL[2]]]^5)))/m[LI[WL[2]]]^3 + 
       ((CES2[LI[WL[1]]]*(r[LI[WL[1]], LI[WL[2]]]^2*
             (8*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2 - 
              7*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*Scalar[
                Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]) + 
            12*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
              2 + 3*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*(-8*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                  LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]] + 3*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], 
                  i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]])))/(4*r[LI[WL[1]], LI[WL[2]]]^5) + 
         (CES2[LI[WL[2]]]*(r[LI[WL[1]], LI[WL[2]]]^2*
             (8*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2 - 
              7*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*Scalar[
                Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]) + 
            12*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
              2 + 3*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*(-8*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                  LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]] + 3*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                  i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]])))/(4*r[LI[WL[1]], LI[WL[2]]]^5) + 
         (r[LI[WL[1]], LI[WL[2]]]^4*(7*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                 LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]] + 2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                 LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]] - 7*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]) - 30*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]] + 3*r[LI[WL[1]], LI[WL[2]]]^2*
            (6*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] + 4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]] + Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]))/(4*r[LI[WL[1]], LI[WL[2]]]^7))/
        (m[LI[WL[1]]]*m[LI[WL[2]]]) + 
       ((CES2[LI[WL[2]]]*(r[LI[WL[1]], LI[WL[2]]]^4*
             (-14*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[
                p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] + 
              13*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[
                Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]) - 
            15*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 - 3*r[LI[WL[1]], LI[WL[2]]]^2*
             (5*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                  i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
               Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]*(-6*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                    -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]] - 10*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                    -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]] + 7*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
                 Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]]))))/(4*r[LI[WL[1]], LI[WL[2]]]^7) + 
         (r[LI[WL[1]], LI[WL[2]]]^2*(-8*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                 LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]] - 13*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]] + 8*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]] + 13*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                 i]]) - 3*(5*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
                Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             4*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               2 - 5*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 4*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 4*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], 
                 i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]] + 8*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]))/(8*r[LI[WL[1]], LI[WL[2]]]^5))/
        m[LI[WL[2]]]^2))) + cInv^8*SO^2*
  (G^3*((m[LI[WL[2]]]^3*((-19*CES2[LI[WL[1]]]*(r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
               i]] - 3*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]^2))/(4*r[LI[WL[1]], LI[WL[2]]]^7) + 
        (33*(-(r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
               Sv[LI[WL[1]], LI[DT[0]], i]]) + 
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
            2))/(8*r[LI[WL[1]], LI[WL[2]]]^7)))/m[LI[WL[1]]] + 
     (m[LI[WL[1]]]^3*((-19*CES2[LI[WL[2]]]*(r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
               i]] - 3*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]^2))/(4*r[LI[WL[1]], LI[WL[2]]]^7) + 
        (33*(-(r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
               Sv[LI[WL[2]], LI[DT[0]], i]]) + 
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
            2))/(8*r[LI[WL[1]], LI[WL[2]]]^7)))/m[LI[WL[2]]] + 
     m[LI[WL[1]]]*m[LI[WL[2]]]*
      ((CES2[LI[WL[1]]]*(-79*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]] + 
          153*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]^2))/(28*r[LI[WL[1]], LI[WL[2]]]^7) + 
       (CES2[LI[WL[2]]]*(-79*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]] + 
          153*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]^2))/(28*r[LI[WL[1]], LI[WL[2]]]^7) + 
       (-(r[LI[WL[1]], LI[WL[2]]]^2*(332*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
               Sv[LI[WL[1]], LI[DT[0]], i]] + 1729*Scalar[Sv[LI[WL[1]], 
                LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] + 
            332*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                i]])) + 548*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
         3633*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
             LI[WL[2]], -i]] + 548*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2)/
        (56*r[LI[WL[1]], LI[WL[2]]]^7)) + m[LI[WL[1]]]^2*
      ((CES2[LI[WL[2]]]*(-37*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]] + 
          91*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]^2))/(4*r[LI[WL[1]], LI[WL[2]]]^7) + 
       (-(r[LI[WL[1]], LI[WL[2]]]^2*(54*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[
                LI[WL[2]], LI[DT[0]], -i]] + 43*Scalar[Sv[LI[WL[2]], 
                LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]])) + 
         Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          (106*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] + 67*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
               LI[WL[2]], -i]]))/(4*r[LI[WL[1]], LI[WL[2]]]^7)) + 
     m[LI[WL[2]]]^2*((CES2[LI[WL[1]]]*(-37*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]] + 
          91*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]^2))/(4*r[LI[WL[1]], LI[WL[2]]]^7) + 
       (-(r[LI[WL[1]], LI[WL[2]]]^2*(43*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
               Sv[LI[WL[1]], LI[DT[0]], i]] + 54*Scalar[Sv[LI[WL[1]], 
                LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]])) + 
         Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          (67*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] + 106*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]))/
        (4*r[LI[WL[1]], LI[WL[2]]]^7))) + 
   G^2*((m[LI[WL[2]]]^2*((-3*CES2[LI[WL[1]]]*(r[LI[WL[1]], LI[WL[2]]]^2*
            (6*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2 - 
             5*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], 
                 LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]) + 
           6*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
           9*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]*(-2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], 
                 LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])))/
         (2*r[LI[WL[1]], LI[WL[2]]]^6) + 
        (r[LI[WL[1]], LI[WL[2]]]^2*(-71*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                 LI[DT[0]], -i]]^2 + 68*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], 
                LI[DT[0]], i]]) - 92*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
             Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
          92*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]] + 3*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
            2 - 132*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
              Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]^
            2)/(8*r[LI[WL[1]], LI[WL[2]]]^6)))/m[LI[WL[1]]]^3 + 
     (m[LI[WL[2]]]*((CES2[LI[WL[1]]]*(r[LI[WL[1]], LI[WL[2]]]^4*
            (-89*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2 + 
             192*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]] + 
             (69*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] - 160*
                Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                 i]]) + 6*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]*(-49*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 47*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]])*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]^2 - 2*r[LI[WL[1]], LI[WL[2]]]^2*
            (Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              (27*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 92*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]*(189*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                   -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]] - 4*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                   -i]]*(53*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                     -i]] - 39*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                     LI[WL[2]], -i]]) + (43*Scalar[p[LI[WL[1]], -i]*
                    p[LI[WL[1]], i]] - 120*Scalar[p[LI[WL[1]], i]*
                    p[LI[WL[2]], -i]])*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]))))/
         (8*r[LI[WL[1]], LI[WL[2]]]^8) + 
        (r[LI[WL[1]], LI[WL[2]]]^4*(-30*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                 LI[DT[0]], -i]]^2 - 292*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], 
                LI[DT[0]], i]] + 4*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                LI[DT[0]], -i]]*(73*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                  LI[DT[0]], -i]] + 24*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                  LI[DT[0]], -i]]) + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             (42*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                  i]] - 76*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], 
                  LI[DT[0]], -i]])) + 3*Scalar[p[LI[WL[1]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], 
              i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           (43*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] + 4*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]]*(Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] + 16*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]])) + 
          r[LI[WL[1]], LI[WL[2]]]^2*(112*Scalar[Sv[LI[WL[1]], LI[DT[0]], 
                i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
            Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
             Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             (Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
              332*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) - 
            5*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
             Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] - 225*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] - 176*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] - 236*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] - 20*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 - 64*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] - 36*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]] - 81*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]^2 + 510*Scalar[epsilon\[Delta][-i, -i1, 
                -i10]*p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[
                LI[WL[1]], LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, 
                -i10]*p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[
                LI[WL[1]], LI[WL[2]], i10]] + 120*Scalar[epsilon\[Delta][-i, 
                -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[
                LI[WL[1]], LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, 
                -i10]*p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[
                LI[WL[1]], LI[WL[2]], i10]]))/(16*r[LI[WL[1]], LI[WL[2]]]^
           8)))/m[LI[WL[1]]]^2 + 
     (m[LI[WL[1]]]^2*((-3*CES2[LI[WL[2]]]*(r[LI[WL[1]], LI[WL[2]]]^2*
            (6*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2 - 
             5*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*Scalar[Sv[LI[WL[2]], 
                 LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]) + 
           6*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
           9*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]*(-2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*Scalar[Sv[LI[WL[2]], 
                 LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])))/
         (2*r[LI[WL[1]], LI[WL[2]]]^6) + 
        (r[LI[WL[1]], LI[WL[2]]]^2*(-71*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]]^2 + 68*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], 
                i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], 
                LI[DT[0]], i]]) - 92*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
             Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
          92*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]] + 3*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
            2 - 132*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
              Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]^
            2)/(8*r[LI[WL[1]], LI[WL[2]]]^6)))/m[LI[WL[2]]]^3 + 
     ((CES2[LI[WL[1]]]*(r[LI[WL[1]], LI[WL[2]]]^4*
           (184*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
             Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]] - 
            121*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2 + 
            5*(-28*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] + 
              19*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                i]]) + 12*(53*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]] - 12*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]])*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
              LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 4*r[LI[WL[1]], LI[WL[2]]]^2*
           (Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
             (35*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
              37*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]]*(-100*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                  -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]] + Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
               (-128*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                109*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
              (33*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] - 
                29*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])*Scalar[
                Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]))))/(8*r[LI[WL[1]], LI[WL[2]]]^8) + 
       (CES2[LI[WL[2]]]*(r[LI[WL[1]], LI[WL[2]]]^4*
           (-46*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2 + 
            32*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                i]]) - 129*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]]^2 + r[LI[WL[1]], LI[WL[2]]]^2*
           (-53*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
              2 + 4*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*(57*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                  LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]] - 5*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                  i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]]))))/(4*r[LI[WL[1]], LI[WL[2]]]^8) + 
       (-(r[LI[WL[1]], LI[WL[2]]]^4*(147*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                 LI[DT[0]], -i]]^2 + 34*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], 
                LI[DT[0]], i]] - 147*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                i]] + 136*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                -i]]*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] - 
            16*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2 + 
            Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
             (6*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]] - 
              55*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] + 
              32*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]) + 
            55*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                -i]] - 112*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                -i]] + 4*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                i]])) - 3*(25*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]^2 + 
           4*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]*(2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] - 57*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
           4*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            (30*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 13*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]])*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]) + r[LI[WL[1]], LI[WL[2]]]^2*
          (28*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
               i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (37*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
             313*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) - 
           114*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
               i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
           181*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
               i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
           16*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] + 35*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] - 100*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
               -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] + 74*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] + 256*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
               -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] + 48*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] + 88*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]]^2 + 160*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
               -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] + 41*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] - 80*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] - 104*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
               -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] - 40*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]] + 136*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]] - 44*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]]^2 - 240*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[
                LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                LI[WL[2]], i10]]^2 + 191*Scalar[epsilon\[Delta][-i, -i1, 
               -i10]*p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*
              xRel[LI[WL[1]], LI[WL[2]], i10]]*Scalar[
             epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[
                DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
           180*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
              Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
              Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
           48*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*Sv[
                LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]^
             2 - 94*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
              Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
              Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]))/
        (16*r[LI[WL[1]], LI[WL[2]]]^8))/m[LI[WL[1]]] + 
     ((CES2[LI[WL[1]]]*(r[LI[WL[1]], LI[WL[2]]]^4*
           (-46*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2 + 
            32*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                i]]) - 129*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]]^2 + r[LI[WL[1]], LI[WL[2]]]^2*
           (-53*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
              2 + 4*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*(57*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                  LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]] - 5*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], 
                  i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]]))))/(4*r[LI[WL[1]], LI[WL[2]]]^8) + 
       (CES2[LI[WL[2]]]*(r[LI[WL[1]], LI[WL[2]]]^4*
           (-121*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2 + 
            184*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
             Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] + 
            5*(19*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] - 
              28*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                i]]) + 12*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]]*(-12*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] + 53*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]])*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]]^2 - 4*r[LI[WL[1]], LI[WL[2]]]^2*
           (Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]*
             Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             (37*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
              35*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
            Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]]*(100*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                  -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]] + Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
               (-109*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                128*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
              (29*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] - 
                33*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])*Scalar[
                Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]))))/(8*r[LI[WL[1]], LI[WL[2]]]^8) + 
       (r[LI[WL[1]], LI[WL[2]]]^4*(16*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                LI[DT[0]], -i]]^2 - 147*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                LI[DT[0]], -i]]^2 - 32*Scalar[p[LI[WL[1]], i]*
              Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
              Sv[LI[WL[2]], LI[DT[0]], -i]] - 
           6*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
            Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] + 
           Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
            (-136*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] + 
             55*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]) + 
           112*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
               -i]] - Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            (4*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                 i]] + 55*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]]) + 147*Scalar[p[LI[WL[1]], -i]*
              p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
              Sv[LI[WL[2]], LI[DT[0]], i]] - 
           34*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
               i]]) + 3*(4*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]]*(13*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]] - 30*Scalar[Sv[LI[WL[2]], 
                 LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
           4*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (57*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 2*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]])*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]] - 
           25*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]]^2) + r[LI[WL[1]], LI[WL[2]]]^2*
          (28*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
               i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (-313*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             37*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) - 
           Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (181*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             114*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) - 
           104*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] - 80*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] + 41*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] + 160*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
               -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] - 44*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]]^2 + 48*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
               -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] + 256*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
               -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] + 74*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] - 100*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
               -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] + 35*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] - 16*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] + 136*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]] - 40*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]] + 88*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]]^2 + 48*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[
                LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                LI[WL[2]], i10]]^2 - 180*Scalar[epsilon\[Delta][-i, -i1, 
               -i10]*p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*
              xRel[LI[WL[1]], LI[WL[2]], i10]]*Scalar[
             epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[
                DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
           240*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*Sv[
                LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]^
             2 - 94*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
              Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
              Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
           191*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
              Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
              Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]))/
        (16*r[LI[WL[1]], LI[WL[2]]]^8))/m[LI[WL[2]]] + 
     (m[LI[WL[1]]]*((CES2[LI[WL[2]]]*(r[LI[WL[1]], LI[WL[2]]]^4*
            (192*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] - 
             89*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2 + 
             (-160*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] + 69*
                Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                 i]]) + 6*(47*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] - 49*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]])*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]^2 + 2*r[LI[WL[1]], LI[WL[2]]]^2*
            (Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]*
              (92*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 27*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]*(-4*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                   -i]]*(39*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                     -i]] - 53*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                     LI[WL[2]], -i]]) - 189*Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]] + (120*Scalar[
                   p[LI[WL[1]], i]*p[LI[WL[2]], -i]] - 43*Scalar[
                   p[LI[WL[2]], -i]*p[LI[WL[2]], i]])*Scalar[
                 Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]]))))/(8*r[LI[WL[1]], LI[WL[2]]]^8) + 
        (r[LI[WL[1]], LI[WL[2]]]^4*(96*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                LI[DT[0]], -i]] + 292*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                LI[DT[0]], -i]] - 30*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]]^2 - 76*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], 
                i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], 
                LI[DT[0]], -i]] - 292*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], 
                LI[DT[0]], i]] + 42*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                i]]) + 3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
              LI[WL[2]], -i]]*(43*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]] + 4*Scalar[p[LI[WL[2]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]*(16*Scalar[Sv[LI[WL[1]], 
                  LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]])) + r[LI[WL[1]], LI[WL[2]]]^2*
           (112*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
              2 + Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], 
                LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*(332*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]] + Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]) - 64*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]] - 236*Scalar[p[LI[WL[2]], i]*Sv[
                LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], 
                i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
            176*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] - 225*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] - 5*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] - 36*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]] - 20*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 + 120*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[
                LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[
                LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                LI[WL[2]], i10]] + 510*Scalar[epsilon\[Delta][-i, -i1, -i10]*
               p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[
                LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                LI[WL[2]], i10]] - 81*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]^2))/(16*r[LI[WL[1]], LI[WL[2]]]^8)))/
      m[LI[WL[2]]]^2) + 
   G*((m[LI[WL[2]]]*((CES2[LI[WL[1]]]*
          (6*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
           3*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
            (3*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                Sv[LI[WL[1]], LI[DT[0]], i]] - 
             5*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]^2) - 6*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            (2*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                  LI[DT[0]], -i]]^2 + Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*(2*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                  Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]] - 5*Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[Sv[LI[WL[1]], 
                   LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]))))/
         (16*r[LI[WL[1]], LI[WL[2]]]^5) + 
        (14*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*
              p[LI[WL[1]], i]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
             Sv[LI[WL[1]], LI[DT[0]], i]] + 
          3*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2*
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           (14*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                 LI[DT[0]], -i]]^2 + 3*(8*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                 Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 7*Scalar[
                p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[
                p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
                Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
              6*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                   i10]]^2)))/(16*r[LI[WL[1]], LI[WL[2]]]^5)))/
      m[LI[WL[1]]]^5 + 
     ((CES2[LI[WL[1]]]*(Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           (r[LI[WL[1]], LI[WL[2]]]^4*(7*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                  LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                  LI[DT[0]], -i]] - 2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                  -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], 
                  LI[DT[0]], i]]) - 15*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 3*r[LI[WL[1]], LI[WL[2]]]^
              2*(2*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], 
                  LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]] + Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]*(2*Scalar[p[LI[WL[2]], i]*
                   Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]] - 3*Scalar[p[LI[WL[1]], i]*
                   Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]] + Scalar[p[LI[WL[1]], i]*
                   p[LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]]))) - 
          3*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           (5*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             (Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                  i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]] - 3*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                  -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]]) + r[LI[WL[1]], LI[WL[2]]]^2*
             (-3*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[
                Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
               Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
              4*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2*Scalar[
                p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
              Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*(
                7*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[
                  Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]])))))/(4*r[LI[WL[1]], LI[WL[2]]]^7) + 
       (-12*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*
             p[LI[WL[1]], i]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]] + 
         3*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          (-4*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
            Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
           Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
           16*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
              p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
              Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
               i10]]) + Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          (r[LI[WL[1]], LI[WL[2]]]^2*(-21*Scalar[p[LI[WL[1]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]]^2 + 11*Scalar[p[LI[WL[1]], -i]*
                p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                Sv[LI[WL[1]], LI[DT[0]], i]]) + 
           12*(Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 4*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], 
                  i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                  i10]]^2)) + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          (2*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
              Sv[LI[WL[1]], LI[DT[0]], -i]]*(5*Scalar[p[LI[WL[2]], i]*
                Sv[LI[WL[1]], LI[DT[0]], -i]] + 6*Scalar[p[LI[WL[1]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]]) + 
           3*(6*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               2 + Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], 
                 LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] - 6*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]] - 2*Scalar[p[LI[WL[1]], i]*
                Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], 
                 LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             4*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]] + 6*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]])))/(16*r[LI[WL[1]], LI[WL[2]]]^5))/
      m[LI[WL[1]]]^4 + 
     ((CES2[LI[WL[1]]]*(Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
           (-10*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[Sv[LI[WL[1]], LI[DT[0]], 
                -i]*Sv[LI[WL[1]], LI[DT[0]], i]] + 6*r[LI[WL[1]], LI[WL[2]]]^
              4*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2) - 12*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
           (2*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                LI[DT[0]], -i]] - 15*r[LI[WL[1]], LI[WL[2]]]^2*
             Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 + r[LI[WL[1]], LI[WL[2]]]^4*
             (7*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                  i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
               Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
              2*(3*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
                Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])*
               Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]])) + Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
           (r[LI[WL[1]], LI[WL[2]]]^6*(2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                   LI[DT[0]], -i]]^2 - 3*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                  i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], 
                  LI[DT[0]], i]]) - 15*r[LI[WL[1]], LI[WL[2]]]^2*
             Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 + r[LI[WL[1]], LI[WL[2]]]^4*
             (-45*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], 
                  LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]]^2 + 3*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]*(8*Scalar[p[LI[WL[1]], i]*
                   Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]] + 3*Scalar[
                  p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], 
                    LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]))) - 
          3*(-2*r[LI[WL[1]], LI[WL[2]]]^4*(17*Scalar[p[LI[WL[2]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], -i]]^2*Scalar[p[LI[WL[1]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 36*Scalar[
                p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[
                p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[
                p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
                p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
              Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2*
               Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2) - 
            35*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 + 5*r[LI[WL[1]], LI[WL[2]]]^2*
             Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             (-11*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], 
                  LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]] + 4*(5*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                    LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]] + 3*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                    LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]])*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
            Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             (6*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[2]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], -i]]^2 + 5*r[LI[WL[1]], LI[WL[2]]]^
                2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
                2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]]^2 - r[LI[WL[1]], LI[WL[2]]]^4*Scalar[
                p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*(
                5*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], 
                    LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]] + 4*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                    LI[DT[0]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]])))))/
        (16*r[LI[WL[1]], LI[WL[2]]]^9) + 
       (CES2[LI[WL[2]]]*(48*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
               -i]]^2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
            2 + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
           (13*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
               Sv[LI[WL[2]], LI[DT[0]], i]] - 
            15*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2) - 8*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           (4*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]]^2 + 3*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*(Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
                 Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]] - 2*Scalar[p[LI[WL[1]], i]*
                 Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[Sv[LI[WL[2]], 
                  LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]))))/
        (16*r[LI[WL[1]], LI[WL[2]]]^5) + 
       (-18*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
             p[LI[WL[2]], -i]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
            Sv[LI[WL[1]], LI[DT[0]], i]] - 6*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
             p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]^2 + 
         6*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] - 
         4*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] - 
         39*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
         6*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]] + 108*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
         240*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]] + 
         300*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
         42*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
             Sv[LI[WL[1]], LI[DT[0]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
         42*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
            Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         75*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         12*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
             -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 36*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
             -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 180*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 75*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 84*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
             -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 120*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 12*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
             -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 60*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 102*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         12*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         105*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
             Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]^
           2 + 6*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], -i]*
            p[LI[WL[2]], i]]*(3*r[LI[WL[1]], LI[WL[2]]]^2*
            (Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2 - 
             Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], 
                 LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]) + 
           2*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
           2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] + 6*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], 
                i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                i10]]^2) + 48*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         36*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         180*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         24*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
             LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
             LI[WL[2]], i10]] + 3*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          (2*r[LI[WL[1]], LI[WL[2]]]^2*(3*Scalar[p[LI[WL[1]], i]*
                Sv[LI[WL[1]], LI[DT[0]], -i]]*(Scalar[p[LI[WL[2]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]] - 2*Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]]) + 5*Scalar[p[LI[WL[1]], -i]*
                p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]]) - 
           11*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
               -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
             2 + 2*(6*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], 
                 LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] + 12*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]] - 7*Scalar[p[LI[WL[1]], i]*
                Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], 
                 LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], 
                 LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 8*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], 
                 i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]] - 6*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]])) - 18*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         105*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]])/
        (16*r[LI[WL[1]], LI[WL[2]]]^7))/(m[LI[WL[1]]]^3*m[LI[WL[2]]]) + 
     ((CES2[LI[WL[1]]]*(Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
           (8*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                 LI[DT[0]], -i]]^2 - 6*r[LI[WL[1]], LI[WL[2]]]^2*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2) - 
          6*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           (2*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                LI[DT[0]], -i]]*(4*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                  LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]] + Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                  LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]]) + 5*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*(Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                 Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]] - 2*Scalar[p[LI[WL[2]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[Sv[LI[WL[1]], 
                  LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])) + 
          Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
           (r[LI[WL[1]], LI[WL[2]]]^4*(6*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                  LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                  LI[DT[0]], -i]] - Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
               Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                  i]]) - 15*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 + 3*r[LI[WL[1]], LI[WL[2]]]^2*
             (9*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                  i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
               Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]*(-2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                    -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]] - 2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                    -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]] + Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
                 Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]])))))/(4*r[LI[WL[1]], LI[WL[2]]]^7) + 
       (CES2[LI[WL[2]]]*(r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
           (r[LI[WL[1]], LI[WL[2]]]^2*(8*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                   LI[DT[0]], -i]]^2 - Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                  i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], 
                  LI[DT[0]], i]]) - 6*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[
                LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
            3*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2) - 6*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
              LI[WL[2]], -i]]*(2*r[LI[WL[1]], LI[WL[2]]]^2*
             Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
             (Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[
                p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
              4*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[
                p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
            5*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             (Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                  i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]] - 2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                  -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]])) + 3*Scalar[p[LI[WL[1]], -i]*
             p[LI[WL[1]], i]]*(2*r[LI[WL[1]], LI[WL[2]]]^4*
             Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
             Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] - 
            5*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 + r[LI[WL[1]], LI[WL[2]]]^2*
             (9*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                  i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
               Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
              2*(Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])*
               Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]))))/(4*r[LI[WL[1]], LI[WL[2]]]^7) + 
       (28*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] - 
         9*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] + 
         32*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]] - 
         84*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
         45*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
         36*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]] - 27*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
         75*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
            Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^3*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]] + 45*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         84*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
         150*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         630*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
         75*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
            Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3 + 
         12*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
             -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 60*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 300*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 75*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 27*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
             -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 75*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 60*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
             -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 300*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 60*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 30*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
              LI[WL[2]], -i]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
           Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
         210*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
          (5*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
              Sv[LI[WL[2]], LI[DT[0]], -i]] - 3*r[LI[WL[1]], LI[WL[2]]]^4*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]]) + 84*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         48*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         120*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         48*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         120*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         120*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
           epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*Sv[LI[WL[1]], 
             LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
          (r[LI[WL[1]], LI[WL[2]]]^6*(9*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                 -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], 
                 LI[DT[0]], i]] + Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                 LI[DT[0]], -i]]*(-9*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                   LI[DT[0]], -i]] + 28*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                   LI[DT[0]], -i]]) - 58*Scalar[p[LI[WL[1]], -i]*
                p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]]) - 30*r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]] + 3*r[LI[WL[1]], LI[WL[2]]]^4*
            (50*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               2 - 9*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], 
                 LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] - 20*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]] + 9*Scalar[p[LI[WL[1]], i]*
                Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], 
                 LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             4*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] - 8*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]] + 8*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]])) - 84*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         240*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
           epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[1]], 
             LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         24*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
             LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
             LI[WL[2]], i10]] - 120*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         24*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
             LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
             LI[WL[2]], i10]] + 120*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          (r[LI[WL[1]], LI[WL[2]]]^2*(-24*Scalar[p[LI[WL[2]], i]*
                Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]] + 8*Scalar[p[LI[WL[1]], i]*
                Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]] + 9*Scalar[p[LI[WL[1]], -i]*
                p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
                Sv[LI[WL[2]], LI[DT[0]], i]]) - 
           3*(15*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                 i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               2 - 68*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] + 15*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
             40*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 40*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 8*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], 
                 i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]] - 12*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]])))/(16*r[LI[WL[1]], LI[WL[2]]]^9))/
      (m[LI[WL[1]]]^2*m[LI[WL[2]]]^2) + 
     ((CES2[LI[WL[2]]]*(Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
           (r[LI[WL[1]], LI[WL[2]]]^4*(7*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                  LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                  LI[DT[0]], -i]] - 2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                  -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], 
                  LI[DT[0]], i]]) - 15*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 3*r[LI[WL[1]], LI[WL[2]]]^
              2*(2*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], 
                  LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]] + Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]*(-3*Scalar[p[LI[WL[2]], i]*
                   Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]] + 2*Scalar[p[LI[WL[1]], i]*
                   Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]] + Scalar[p[LI[WL[1]], i]*
                   p[LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]]))) - 
          3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           (5*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             (Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                  i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]] - 3*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                  -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]]) + r[LI[WL[1]], LI[WL[2]]]^2*
             (4*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2*Scalar[
                p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
              3*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[
                Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]*
               Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
              Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*(
                7*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[
                  Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]])))))/(4*r[LI[WL[1]], LI[WL[2]]]^7) + 
       (-12*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], -i]*
             p[LI[WL[2]], i]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]] + 
         Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
          (r[LI[WL[1]], LI[WL[2]]]^2*(12*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                 LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]] + 10*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]] + 11*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                 -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], 
                 LI[DT[0]], i]]) + 3*(Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
                Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             6*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               2 - 2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 6*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 6*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], 
                 i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]] + 4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]])) + 
         3*(Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
             4*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             16*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]]) + Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            (-7*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*
                 Sv[LI[WL[2]], LI[DT[0]], -i]]^2 + 4*Scalar[p[LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], 
                 LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
             16*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                 Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                  i10]]^2)))/(16*r[LI[WL[1]], LI[WL[2]]]^5))/m[LI[WL[2]]]^4 + 
     (m[LI[WL[1]]]*((CES2[LI[WL[2]]]*
          (6*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
           3*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
            (3*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
                Sv[LI[WL[2]], LI[DT[0]], i]] - 
             5*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]^2) - 6*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            (2*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                  LI[DT[0]], -i]]^2 + Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*(2*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
                  Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]] - 5*Scalar[p[LI[WL[2]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[Sv[LI[WL[2]], 
                   LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]))))/
         (16*r[LI[WL[1]], LI[WL[2]]]^5) + 
        (14*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], -i]*
              p[LI[WL[2]], i]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
             Sv[LI[WL[2]], LI[DT[0]], i]] + 
          3*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
          Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
           (14*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]]^2 + 3*(8*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
                 Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 7*Scalar[
                p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[
                p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
                Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
              6*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                   i10]]^2)))/(16*r[LI[WL[1]], LI[WL[2]]]^5)))/
      m[LI[WL[2]]]^5 + 
     ((CES2[LI[WL[1]]]*(48*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
               -i]]^2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
            2 + Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
           (13*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
               Sv[LI[WL[1]], LI[DT[0]], i]] - 
            15*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2) - 8*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
           (4*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                 LI[DT[0]], -i]]^2 + 3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*(Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                 Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]] - 2*Scalar[p[LI[WL[2]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[Sv[LI[WL[1]], 
                  LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]))))/
        (16*r[LI[WL[1]], LI[WL[2]]]^5) + 
       (CES2[LI[WL[2]]]*(2*r[LI[WL[1]], LI[WL[2]]]^6*
           Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2 + 
          6*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[
                DT[0]], -i]]^2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]]^2 + 216*r[LI[WL[1]], LI[WL[2]]]^4*
           Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
          102*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
              Sv[LI[WL[2]], LI[DT[0]], -i]]^2*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
          45*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
             p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
             Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
          165*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
             Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
          24*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
             p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
              -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]] - 180*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]] - 300*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]] - 15*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*
             p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
          105*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
            2 + Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
           (-10*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[Sv[LI[WL[2]], LI[DT[0]], 
                -i]*Sv[LI[WL[2]], LI[DT[0]], i]] + 6*r[LI[WL[1]], LI[WL[2]]]^
              4*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2) - 12*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
           (2*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                LI[DT[0]], -i]] - 15*r[LI[WL[1]], LI[WL[2]]]^2*
             Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 + r[LI[WL[1]], LI[WL[2]]]^4*
             (7*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                  i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
               Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
              2*(Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
                3*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])*
               Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]])) - 3*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
           (r[LI[WL[1]], LI[WL[2]]]^6*(6*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                   LI[DT[0]], -i]]^2 + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                  i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], 
                  LI[DT[0]], i]]) + 5*r[LI[WL[1]], LI[WL[2]]]^2*
             Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 - r[LI[WL[1]], LI[WL[2]]]^4*
             (5*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                  i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
                2 + 4*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
               Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
                Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
              3*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*Scalar[
                 Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
                2))))/(16*r[LI[WL[1]], LI[WL[2]]]^9) + 
       (2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
          (r[LI[WL[1]], LI[WL[2]]]^4*(3*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                 LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]] - 2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                 LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]] + 15*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                 -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]] - 9*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                 i]]) + 30*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]] + 3*r[LI[WL[1]], LI[WL[2]]]^2*
            (7*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                 i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               2 - 40*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] - 2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]] + 14*Scalar[p[LI[WL[1]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], 
                 LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             6*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] - 4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]] - 3*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]])) - 3*(6*r[LI[WL[1]], LI[WL[2]]]^4*
            Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
            Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
               i]] + 2*r[LI[WL[1]], LI[WL[2]]]^4*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*p[
                LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]^2 + 
           14*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                LI[DT[0]], -i]]^2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]^2 - 36*r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
            Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
           2*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
              Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
              Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]] + 13*r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
            Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
           25*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
               i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
           100*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
               -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3 + 
           40*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] - 25*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] + 60*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] + 12*r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
              p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
              Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
           16*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[epsilon\[Delta][-i, -i1, -i10]*
              p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
              Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
           4*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[epsilon\[Delta][-i, -i1, -i10]*
              p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
              Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
           34*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[epsilon\[Delta][-i, -i1, -i10]*
              p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
              Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
           35*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
              Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
              Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
           60*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
              Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
              Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
           35*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*Sv[
                LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]^
             2 + r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
              p[LI[WL[2]], -i]]*(6*r[LI[WL[1]], LI[WL[2]]]^2*
              (2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]] - 
               Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]])*
              Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] - 
             12*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                 i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             11*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               2 + 14*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 24*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 12*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]] - 16*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]) - 2*r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            (3*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                  LI[DT[0]], -i]]^2 + 2*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
                Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 2*Scalar[p[LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], 
                 LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             6*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                 Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                  i10]]^2)))/(16*r[LI[WL[1]], LI[WL[2]]]^7))/
      (m[LI[WL[1]]]*m[LI[WL[2]]]^3))) + 
 cInv^10*SO^2*
  (G^4*((m[LI[WL[2]]]^4*((21*CES2[LI[WL[1]]]*(r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
               i]] - 3*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]^2))/(2*r[LI[WL[1]], LI[WL[2]]]^8) + 
        (155*(r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
              Sv[LI[WL[1]], LI[DT[0]], i]] - 
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
            2))/(16*r[LI[WL[1]], LI[WL[2]]]^8)))/m[LI[WL[1]]] + 
     m[LI[WL[2]]]^3*((CES2[LI[WL[1]]]*((3160 - 387*Pi^2)*
           r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
             Sv[LI[WL[1]], LI[DT[0]], i]] + 3*(-5752 + 387*Pi^2)*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
            2))/(192*r[LI[WL[1]], LI[WL[2]]]^8) + 
       (r[LI[WL[1]], LI[WL[2]]]^2*((1982 - 9*Pi^2)*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
               i]] + 1608*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[
                DT[0]], -i]]) + 9*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*((-334 + 3*Pi^2)*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] - 360*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]))/
        (48*r[LI[WL[1]], LI[WL[2]]]^8)) + 
     (m[LI[WL[1]]]^4*((21*CES2[LI[WL[2]]]*(r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
               i]] - 3*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]^2))/(2*r[LI[WL[1]], LI[WL[2]]]^8) + 
        (155*(r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
              Sv[LI[WL[2]], LI[DT[0]], i]] - 
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
            2))/(16*r[LI[WL[1]], LI[WL[2]]]^8)))/m[LI[WL[2]]] + 
     m[LI[WL[1]]]*m[LI[WL[2]]]^2*
      ((CES2[LI[WL[1]]]*((8824 - 474075*Pi^2)*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]] + 
          3*(-5539384 + 474075*Pi^2)*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]^2))/
        (235200*r[LI[WL[1]], LI[WL[2]]]^8) + 
       (r[LI[WL[1]], LI[WL[2]]]^2*(-4*(-2635312 + 33075*Pi^2 + 
             176400*CE22[LI[WL[1]]] + 29400*CE2S2[LI[WL[1]]])*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
               i]] - 147*(-166096 + 6975*Pi^2)*Scalar[
             Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] + 
           3713280*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[
                DT[0]], i]]) + 36*(-554664 + 11025*Pi^2 + 
           9800*CE2S2[LI[WL[1]]])*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 147*(-395168 + 20925*Pi^2)*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 6587040*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2)/
        (235200*r[LI[WL[1]], LI[WL[2]]]^8) - 
       (CES2[LI[WL[2]]]*(16937*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]] + 
          42499*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]^2))/(4900*r[LI[WL[1]], LI[WL[2]]]^8)) + 
     m[LI[WL[1]]]^2*m[LI[WL[2]]]*
      (-1/4900*(CES2[LI[WL[1]]]*(16937*r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
               i]] + 42499*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]^2))/r[LI[WL[1]], LI[WL[2]]]^8 + 
       (CES2[LI[WL[2]]]*((8824 - 474075*Pi^2)*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]] + 
          3*(-5539384 + 474075*Pi^2)*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]^2))/
        (235200*r[LI[WL[1]], LI[WL[2]]]^8) + 
       (r[LI[WL[1]], LI[WL[2]]]^2*(3713280*Scalar[Sv[LI[WL[1]], LI[DT[0]], 
               -i]*Sv[LI[WL[1]], LI[DT[0]], i]] - 147*(-166096 + 6975*Pi^2)*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
               -i]] - 4*(-2635312 + 33075*Pi^2 + 176400*CE22[LI[WL[2]]] + 
             29400*CE2S2[LI[WL[2]]])*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
              Sv[LI[WL[2]], LI[DT[0]], i]]) - 
         6587040*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
              LI[WL[2]], -i]]^2 + 147*(-395168 + 20925*Pi^2)*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 36*(-554664 + 11025*Pi^2 + 9800*CE2S2[LI[WL[2]]])*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
           2)/(235200*r[LI[WL[1]], LI[WL[2]]]^8)) + 
     m[LI[WL[1]]]^3*((CES2[LI[WL[2]]]*((3160 - 387*Pi^2)*
           r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
             Sv[LI[WL[2]], LI[DT[0]], i]] + 3*(-5752 + 387*Pi^2)*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
            2))/(192*r[LI[WL[1]], LI[WL[2]]]^8) + 
       (r[LI[WL[1]], LI[WL[2]]]^2*(1608*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
              Sv[LI[WL[2]], LI[DT[0]], -i]] + (1982 - 9*Pi^2)*
            Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
               i]]) + 9*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*
          (-360*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] + (-334 + 3*Pi^2)*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]))/
        (48*r[LI[WL[1]], LI[WL[2]]]^8))) + 
   G^3*((CES2[LI[WL[1]]]*(r[LI[WL[1]], LI[WL[2]]]^4*
         (-841289728*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
           Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]] - 
          7350*(-103360 + 849*Pi^2)*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[
                DT[0]], -i]]^2 + (184155136*Scalar[p[LI[WL[1]], i]*p[
                LI[WL[2]], -i]] - 3675*(-20864 + 849*Pi^2)*
             Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
              i]]) - 175*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
            -i]]*(39826432*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]] + 21*(-1497344 + 29715*Pi^2)*Scalar[p[LI[WL[2]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]])*
         Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
          2 + 5*r[LI[WL[1]], LI[WL[2]]]^2*
         (Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           (146146304*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] + 735*(-275584 + 4245*Pi^2)*Scalar[p[LI[WL[2]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]) + 
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           (645366784*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
            4*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
             (157470976*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]] + 735*(-379744 + 4245*Pi^2)*Scalar[p[LI[WL[2]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
            5*(10322944*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] + 
              147*(-157184 + 4245*Pi^2)*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], 
                  i]])*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]))))/(7526400*r[LI[WL[1]], LI[WL[2]]]^9) + 
     (CES2[LI[WL[2]]]*(r[LI[WL[1]], LI[WL[2]]]^4*
         (-7350*(-103360 + 849*Pi^2)*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[
                DT[0]], -i]]^2 - 841289728*Scalar[p[LI[WL[1]], i]*
             Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
             Sv[LI[WL[2]], LI[DT[0]], -i]] + 
          (-3675*(-20864 + 849*Pi^2)*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                i]] + 184155136*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
              i]]) - 175*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
            -i]]*(21*(-1497344 + 29715*Pi^2)*Scalar[p[LI[WL[1]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]] + 39826432*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])*
         Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
          2 + 5*r[LI[WL[1]], LI[WL[2]]]^2*
         (Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]*
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           (735*(-275584 + 4245*Pi^2)*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]] + 146146304*Scalar[p[LI[WL[2]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]) + 
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           (645366784*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
             Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
            4*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
             (735*(-379744 + 4245*Pi^2)*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]] + 157470976*Scalar[
                p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
            5*(147*(-157184 + 4245*Pi^2)*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                  i]] + 10322944*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]]))))/(7526400*r[LI[WL[1]], LI[WL[2]]]^9) + 
     (m[LI[WL[2]]]^3*((CES2[LI[WL[1]]]*(41*r[LI[WL[1]], LI[WL[2]]]^2*
            (6*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2 - 
             5*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], 
                 LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]) + 
           244*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
               i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
           732*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] + 369*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]]^2))/(8*r[LI[WL[1]], LI[WL[2]]]^7) + 
        (r[LI[WL[1]], LI[WL[2]]]^4*(477*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                 LI[DT[0]], -i]]^2 - 442*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], 
                LI[DT[0]], i]]) + 12*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
               LI[WL[2]], -i]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + r[LI[WL[1]], LI[WL[2]]]^2*
           (627*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
              2 - 639*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
             Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] - 35*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 + 935*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]^2))/(16*r[LI[WL[1]], LI[WL[2]]]^9)))/
      m[LI[WL[1]]]^3 + (m[LI[WL[2]]]^2*
       ((CES2[LI[WL[1]]]*(-(r[LI[WL[1]], LI[WL[2]]]^4*
             ((-589952 + 5094*Pi^2)*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                   LI[DT[0]], -i]]^2 + 660992*Scalar[p[LI[WL[1]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]] + ((60032 + 2547*Pi^2)*
                 Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] - 392192*
                 Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])*Scalar[
                Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]])) + 
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            ((4590080 - 89145*Pi^2)*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] - 2757632*Scalar[p[LI[WL[2]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]])*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]]^2 + r[LI[WL[1]], LI[WL[2]]]^2*
            (5*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                 i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              ((-140416 + 2547*Pi^2)*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]] - 35840*Scalar[p[LI[WL[2]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]*(1670656*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                   LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]] + 4*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                   LI[DT[0]], -i]]*(5*(-197152 + 2547*Pi^2)*Scalar[
                   p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                 355456*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                     -i]]) + (5*(-46336 + 2547*Pi^2)*Scalar[p[LI[WL[1]], -i]*
                    p[LI[WL[1]], i]] - 435712*Scalar[p[LI[WL[1]], i]*
                    p[LI[WL[2]], -i]])*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]))))/
         (6144*r[LI[WL[1]], LI[WL[2]]]^9) + 
        (r[LI[WL[1]], LI[WL[2]]]^4*((-24704 + 2682*Pi^2)*
             Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2 + 
            475776*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                i]] - 6144*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                -i]]*(87*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                  -i]] + 28*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                  -i]]) + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             ((-189568 + 1341*Pi^2)*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                 Sv[LI[WL[1]], LI[DT[0]], i]] + 75264*Scalar[
                Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]])) + 
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           (-471936*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] + Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             ((-1138112 + 46935*Pi^2)*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]] - 1029120*Scalar[
                Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]])) + r[LI[WL[1]], LI[WL[2]]]^2*
           (-47616*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], 
                LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]^2 + Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[
                LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]*((394304 - 6705*Pi^2)*Scalar[
                p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
              571008*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]) + 659840*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]] - 26820*Pi^2*
             Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
             Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] + 627072*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] + 483840*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] + 415872*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] + 240896*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 - 6705*Pi^2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 + 58752*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 + 297984*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]] + 164352*Scalar[p[LI[WL[1]], -i]*p[
                LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], 
                i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
            155328*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]^
              2 - 869376*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], 
                i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], 
                i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                i10]] - 167424*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[
                LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[
                LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                LI[WL[2]], i10]]))/(6144*r[LI[WL[1]], LI[WL[2]]]^9)))/
      m[LI[WL[1]]]^2 + (r[LI[WL[1]], LI[WL[2]]]^4*
        (2450*(4544 + 3645*Pi^2)*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
              LI[DT[0]], -i]]^2 - 23896064*Scalar[p[LI[WL[1]], i]*
            p[LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
            Sv[LI[WL[1]], LI[DT[0]], i]] - 198822400*
          Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]] + 
         4465125*Pi^2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]] + 
         11132800*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2 + 
         8930250*Pi^2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^
           2 + 177946112*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] + 
         3136*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          (25*(4255 + 108*Pi^2)*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[
                DT[0]], -i]] + 65777*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[
                DT[0]], -i]]) + 64*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
             LI[DT[0]], -i]]*(2780408*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[
                DT[0]], -i]] + 49*(65777*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]] + 25*(-3287 + 108*Pi^2)*
              Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]])) - 
         68581184*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] - 
         873689600*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] + 
         8467200*Pi^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] - 
         68581184*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] - 
         198822400*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]] + 
         4465125*Pi^2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]] - 
         23896064*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]) + 
       175*(7*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          ((-1149056 + 127575*Pi^2)*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]] + 2617088*
            Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]) + 7*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
             LI[WL[2]], -i]]*(2617088*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]] + (-1149056 + 127575*Pi^2)*
            Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]) + 128*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          (46108*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]^2 + 7*(-87047 + 1890*Pi^2)*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]] + 46108*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]^2)) - 5*r[LI[WL[1]], LI[WL[2]]]^2*
        (53733376*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], 
             LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
         24209920*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], 
             LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]]^2 + 4465125*Pi^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
            Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
         Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          (245*(-98816 + 18225*Pi^2)*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
               LI[WL[2]], -i]] + 53733376*Scalar[p[LI[WL[2]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
         6272*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
             -i]]*(13043*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]]^2 + 10*(-5161 + 135*Pi^2)*Scalar[p[LI[WL[1]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]] + 
           13043*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2) + 
         42137600*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 218158976*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
             -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 334376000*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
             -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 8467200*Pi^2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
             LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
             LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]] + 
         3656192*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 150183040*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
             -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 17860500*Pi^2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
             LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
             LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]] - 342890240*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 8467200*Pi^2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
             LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
             LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]] + 213549056*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 81118720*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
           2 - 67392640*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
           2 + 4465125*Pi^2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
           2 + 213549056*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 342890240*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
             -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 8467200*Pi^2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
             LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
             LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]] - 150183040*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 17860500*Pi^2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
             LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
             LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]] + 
         3656192*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 334376000*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
             -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 8467200*Pi^2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
             LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
             LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]] + 218158976*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 42137600*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
             -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 40705280*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 394257920*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 8467200*Pi^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 40705280*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 67392640*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
           2 + 4465125*Pi^2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
           2 + 81118720*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
           2 - 135905280*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
             LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
             LI[WL[2]], i10]] - 86553600*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
             Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]^
           2 + 79168320*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         38619840*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         86553600*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
             Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]^
           2 - 294235200*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
             LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
             LI[WL[2]], i10]] + 79168320*Scalar[epsilon\[Delta][-i, -i1, 
             -i10]*p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*
            xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         135905280*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]))/
      (7526400*r[LI[WL[1]], LI[WL[2]]]^9) + 
     (m[LI[WL[2]]]*((CES2[LI[WL[1]]]*(r[LI[WL[1]], LI[WL[2]]]^4*
            (259624832*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^
               2 + 2450*(-327680 + 2547*Pi^2)*Scalar[p[LI[WL[1]], i]*
                Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                Sv[LI[WL[1]], LI[DT[0]], -i]] + 260915200*
              Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2 + 
             (-102934784*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] + 1225*
                ((4672 + 2547*Pi^2)*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                     -i]] - 113536*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]))*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                 i]]) + 175*(11697536*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]]^2 + 35*(-1098176 + 17829*Pi^2)*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             6141184*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               2)*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]^2 - 5*r[LI[WL[1]], LI[WL[2]]]^2*
            (Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
              (36989056*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]]^2 + 245*(-851392 + 12735*Pi^2)*Scalar[
                 p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
               7087360*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
                 2) + Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*(490*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                   LI[DT[0]], -i]]*((-1262368 + 12735*Pi^2)*Scalar[
                   p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                 504320*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                     -i]]) + Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                   -i]]*(363146752*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                     LI[WL[2]], -i]] + 490*(-1106848 + 12735*Pi^2)*
                  Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) - 5*
                (1108096*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] + 
                 49*(480064 - 12735*Pi^2)*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                     -i]] + 6780032*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])*
                Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]]))))/(3763200*r[LI[WL[1]], LI[WL[2]]]^9) + 
        (CES2[LI[WL[2]]]*(r[LI[WL[1]], LI[WL[2]]]^4*
            (371548*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2 + 
             449*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                 i]]) + 2650200*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]^2 - 5*r[LI[WL[1]], LI[WL[2]]]^2*
            (67404*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], 
                 LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]]^2 + Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*(608528*Scalar[
                 p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
               32355*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*Scalar[
                 Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]]))))/(9800*r[LI[WL[1]], LI[WL[2]]]^9) - 
        (r[LI[WL[1]], LI[WL[2]]]^4*(34038496*Scalar[p[LI[WL[1]], i]*
                Sv[LI[WL[1]], LI[DT[0]], -i]]^2 - 220852800*
             Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2 + 
            6003488*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                i]] - 186356800*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                i]] + 3053925*Pi^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                i]] + 188042400*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                i]] - 30997792*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                LI[DT[0]], -i]] + 30120960*Scalar[p[LI[WL[1]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]]^2 + 
            98*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
             (25*(-15040 + 2493*Pi^2)*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                  LI[DT[0]], -i]] + 800*(143 + 54*Pi^2)*Scalar[
                p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] + 
              228736*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]) - 
            159740000*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                -i]] + 2116800*Pi^2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                -i]] + 63787808*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                -i]] + 10759680*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                i]]) + 175*(-1376256*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
            7*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]]*((-950432 + 87255*Pi^2)*Scalar[Sv[LI[WL[1]], LI[DT[0]], 
                  i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 1533184*Scalar[
                Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]) + 64*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]^2*(13492*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 35*(-5816 + 189*Pi^2)*
               Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]] + 41772*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]^2)) - 
          5*r[LI[WL[1]], LI[WL[2]]]^2*(5948160*Scalar[Sv[LI[WL[2]], 
                LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]*
             Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
            1568*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             (5*(-5909 + 270*Pi^2)*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]] + 55366*Scalar[p[LI[WL[2]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
            Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
             (25158848*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
                2 + 245*(-247616 + 12465*Pi^2)*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]] + 39725280*Scalar[
                 p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2) - 
            10807744*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
             Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] - 48913760*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]] + 6107850*Pi^2*
             Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
             Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] - 142397920*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]] + 4233600*Pi^2*
             Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
             Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] + 59107328*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]] - 71845760*
             Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] + 6107850*Pi^2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]] - 87894240*
             Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] + 27251840*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]] + 16655360*
             Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 - 68474560*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 + 3053925*Pi^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]^2 - 6562080*Scalar[p[LI[WL[2]], -i]*p[
                LI[WL[2]], i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 90065920*
             Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
             Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] + 4233600*Pi^2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]] + 66868928*
             Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
             Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] + 47984640*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]] + 41457920*
             Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] - 65895200*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]] + 2116800*Pi^2*Scalar[p[LI[WL[1]], -i]*p[
                LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], 
                i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
            5958400*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]] + 20221440*Scalar[p[LI[WL[1]], -i]*p[
                LI[WL[1]], i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 37198560*
             Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]^
              2 - 39043200*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], 
                i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], 
                i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                i10]] + 71006880*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]^2 - 69995520*Scalar[epsilon\[Delta][-i, 
                -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[
                LI[WL[1]], LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, 
                -i10]*p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[
                LI[WL[1]], LI[WL[2]], i10]] + 29917440*
             Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*Sv[
                LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
             Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*Sv[
                LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
            15160320*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]^
              2 + 35397600*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], 
                i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], 
                i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                i10]]))/(3763200*r[LI[WL[1]], LI[WL[2]]]^9)))/m[LI[WL[1]]] + 
     (m[LI[WL[1]]]*((CES2[LI[WL[1]]]*(r[LI[WL[1]], LI[WL[2]]]^4*
            (371548*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2 + 
             449*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                 i]]) + 2650200*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]^2 - 5*r[LI[WL[1]], LI[WL[2]]]^2*
            (67404*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], 
                 LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]]^2 + Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*(608528*Scalar[
                 p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
               32355*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*Scalar[
                 Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]]))))/(9800*r[LI[WL[1]], LI[WL[2]]]^9) + 
        (CES2[LI[WL[2]]]*(r[LI[WL[1]], LI[WL[2]]]^4*
            (260915200*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^
               2 + 2450*(-327680 + 2547*Pi^2)*Scalar[p[LI[WL[1]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]] + 259624832*
              Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2 + 
             (-139081600*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] + 1225*
                (4672 + 2547*Pi^2)*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] - 
               102934784*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                 i]]) + 175*(6141184*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]]^2 + 35*(-1098176 + 17829*Pi^2)*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             11697536*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               2)*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]^2 + 5*r[LI[WL[1]], LI[WL[2]]]^2*
            (Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]*
              (7087360*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
                 2 - 245*(-851392 + 12735*Pi^2)*Scalar[p[LI[WL[1]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]] - 36989056*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2) + 
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]*(Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                (-490*(-1106848 + 12735*Pi^2)*Scalar[p[LI[WL[1]], i]*
                    xRel[LI[WL[1]], LI[WL[2]], -i]] - 363146752*Scalar[
                   p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) - 490*
                Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                (504320*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                     -i]] + (-1262368 + 12735*Pi^2)*Scalar[p[LI[WL[2]], i]*
                    xRel[LI[WL[1]], LI[WL[2]], -i]]) + 5*
                (6780032*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] - 
                 49*(-480064 + 12735*Pi^2)*Scalar[p[LI[WL[1]], i]*
                    p[LI[WL[2]], -i]] + 1108096*Scalar[p[LI[WL[2]], -i]*
                    p[LI[WL[2]], i]])*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]))))/
         (3763200*r[LI[WL[1]], LI[WL[2]]]^9) - 
        (r[LI[WL[1]], LI[WL[2]]]^4*(30120960*Scalar[p[LI[WL[2]], i]*
                Sv[LI[WL[1]], LI[DT[0]], -i]]^2 - 220852800*
             Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2 + 
            22416128*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
             Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] - 
            36848000*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
             Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] + 
            6107850*Pi^2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
             Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] + 
            34038496*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2 - 
            1568*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
             (19769*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] - 
              50*(143 + 54*Pi^2)*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                  LI[DT[0]], -i]]) + 63787808*Scalar[p[LI[WL[1]], i]*p[
                LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[
                LI[WL[2]], LI[DT[0]], -i]] + 188042400*
             Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                i]] - 186356800*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                i]] + 3053925*Pi^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                i]] + 32*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             (336240*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], 
                  LI[DT[0]], i]] + 1225*(-4075 + 54*Pi^2)*Scalar[
                Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] + 
              187609*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], 
                  LI[DT[0]], i]])) + 
          175*(-1376256*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]^2 + 7*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]*(1533184*Scalar[Sv[LI[WL[1]], 
                  LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
              7*(-135776 + 12465*Pi^2)*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
            64*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
             (41772*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]]^2 + 35*(-5816 + 189*Pi^2)*Scalar[
                Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
               Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]] + 13492*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]^2)) - 
          5*r[LI[WL[1]], LI[WL[2]]]^2*(5948160*Scalar[Sv[LI[WL[1]], 
                LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
            1568*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             (55366*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
              5*(-5909 + 270*Pi^2)*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]]) + Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[
                LI[WL[2]], LI[DT[0]], i]]*(39725280*Scalar[p[LI[WL[1]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 245*(-247616 + 
                12465*Pi^2)*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]] + 25158848*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]]^2) + 41457920*Scalar[p[LI[WL[2]], i]*Sv[
                LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], 
                i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 47984640*
             Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] + 66868928*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]] - 90065920*
             Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] + 4233600*Pi^2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]] + 20221440*
             Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 + 27251840*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]] - 87894240*
             Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
             Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] - 71845760*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]] + 6107850*Pi^2*
             Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
             Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] + 59107328*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]] - 142397920*
             Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] + 4233600*Pi^2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]] - 48913760*
             Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] + 6107850*Pi^2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]] - 10807744*
             Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] - 5958400*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]] - 65895200*Scalar[p[LI[WL[2]], -i]*p[
                LI[WL[2]], i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], 
                i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 2116800*Pi^2*
             Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]] - 6562080*Scalar[p[LI[WL[1]], -i]*p[
                LI[WL[1]], i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 68474560*
             Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 + 3053925*Pi^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]^2 + 16655360*Scalar[p[LI[WL[2]], -i]*p[
                LI[WL[2]], i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 15160320*
             Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]^
              2 + 29917440*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], 
                i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], 
                i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                i10]] + 71006880*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]^2 + 35397600*Scalar[epsilon\[Delta][-i, 
                -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[
                LI[WL[1]], LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, 
                -i10]*p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[
                LI[WL[1]], LI[WL[2]], i10]] - 69995520*
             Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*Sv[
                LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
             Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*Sv[
                LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
            39043200*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*Sv[
                LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
             Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*Sv[
                LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
            37198560*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]^
              2))/(3763200*r[LI[WL[1]], LI[WL[2]]]^9)))/m[LI[WL[2]]] + 
     (m[LI[WL[1]]]^3*((CES2[LI[WL[2]]]*(41*r[LI[WL[1]], LI[WL[2]]]^2*
            (6*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2 - 
             5*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*Scalar[Sv[LI[WL[2]], 
                 LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]) + 
           244*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
               i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
           732*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] + 369*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]]^2))/(8*r[LI[WL[1]], LI[WL[2]]]^7) + 
        (r[LI[WL[1]], LI[WL[2]]]^4*(477*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]]^2 - 442*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], 
                i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], 
                LI[DT[0]], i]]) + 12*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
               LI[WL[2]], -i]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + r[LI[WL[1]], LI[WL[2]]]^2*
           (627*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
              2 - 639*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] - 35*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 + 935*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]^2))/(16*r[LI[WL[1]], LI[WL[2]]]^9)))/
      m[LI[WL[2]]]^3 + (m[LI[WL[1]]]^2*
       ((CES2[LI[WL[2]]]*(-(r[LI[WL[1]], LI[WL[2]]]^4*
             (660992*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
               Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] + 
              (-589952 + 5094*Pi^2)*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                   LI[DT[0]], -i]]^2 + (-392192*Scalar[p[LI[WL[1]], i]*
                   p[LI[WL[2]], -i]] + (60032 + 2547*Pi^2)*Scalar[
                  p[LI[WL[2]], -i]*p[LI[WL[2]], i]])*Scalar[
                Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]])) + 
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (-2757632*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 5*(918016 - 17829*Pi^2)*Scalar[p[LI[WL[2]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]])*
            Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]]^2 + r[LI[WL[1]], LI[WL[2]]]^2*
            (5*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                 i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              (-35840*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]] + (-140416 + 2547*Pi^2)*Scalar[p[LI[WL[2]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]*(1670656*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                   LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]] + 4*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                   LI[DT[0]], -i]]*(355456*Scalar[p[LI[WL[1]], i]*
                    xRel[LI[WL[1]], LI[WL[2]], -i]] + 5*(-197152 + 2547*Pi^2)*
                  Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
               (-435712*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] + 
                 5*(-46336 + 2547*Pi^2)*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], 
                     i]])*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]]))))/(6144*r[LI[WL[1]], LI[WL[2]]]^9) + 
        (r[LI[WL[1]], LI[WL[2]]]^4*(-172032*Scalar[p[LI[WL[2]], i]*Sv[
                LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*Sv[
                LI[WL[2]], LI[DT[0]], -i]] - 534528*Scalar[p[LI[WL[1]], i]*Sv[
                LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*Sv[
                LI[WL[2]], LI[DT[0]], -i]] - 24704*Scalar[p[LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]]^2 + 2682*Pi^2*
             Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2 + 
            75264*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                -i]] + 475776*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                i]] - 189568*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                i]] + 1341*Pi^2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                i]]) + Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           (-471936*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] + Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             (-1029120*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]] + (-1138112 + 46935*Pi^2)*Scalar[
                Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]])) + r[LI[WL[1]], LI[WL[2]]]^2*
           (-47616*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], 
                LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]^2 + Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[
                LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]*(-571008*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]] + (394304 - 6705*Pi^2)*
               Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
            297984*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] + 415872*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] + 483840*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] + 627072*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] + 659840*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] - 26820*Pi^2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]] + 164352*Scalar[p[LI[WL[2]], -i]*p[
                LI[WL[2]], i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], 
                i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
            58752*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 + 240896*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 - 6705*Pi^2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 - 167424*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[
                LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[
                LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                LI[WL[2]], i10]] - 869376*Scalar[epsilon\[Delta][-i, -i1, 
                -i10]*p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[
                LI[WL[1]], LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, 
                -i10]*p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[
                LI[WL[1]], LI[WL[2]], i10]] + 155328*
             Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]^
              2))/(6144*r[LI[WL[1]], LI[WL[2]]]^9)))/m[LI[WL[2]]]^2) + 
   G^2*((m[LI[WL[2]]]^2*((CES2[LI[WL[1]]]*
          (-6*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
           Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
            (-9*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                Sv[LI[WL[1]], LI[DT[0]], i]] + 
             15*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]^2) + 6*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            (2*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                  LI[DT[0]], -i]]^2 + Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*(2*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                  Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]] - 5*Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[Sv[LI[WL[1]], 
                   LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]))))/
         (2*r[LI[WL[1]], LI[WL[2]]]^6) + 
        (-31*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*
              p[LI[WL[1]], i]]^2*(29*r[LI[WL[1]], LI[WL[2]]]^2*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                i]] + Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]^2) + 2*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           (465*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
                Sv[LI[WL[1]], LI[DT[0]], -i]]^2 + 
            906*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
              2 - 734*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
             Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] + 624*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]^2) - 
          8*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
           (43*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                 LI[DT[0]], -i]]^2 + 24*(Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                 Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - Scalar[p[LI[WL[1]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], 
                  LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                  i10]]^2)))/(128*r[LI[WL[1]], LI[WL[2]]]^8)))/
      m[LI[WL[1]]]^5 + (m[LI[WL[2]]]*
       ((CES2[LI[WL[1]]]*(Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
            (-155*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[Sv[LI[WL[1]], LI[DT[0]], 
                 -i]*Sv[LI[WL[1]], LI[DT[0]], i]] + 134*r[LI[WL[1]], 
                LI[WL[2]]]^4*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]^2) - 
           2*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
              p[LI[WL[2]], -i]]*(102*r[LI[WL[1]], LI[WL[2]]]^2*
              Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2 + 
             Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              (252*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], 
                   LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]] - 361*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                   LI[DT[0]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]])) + 
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                 LI[DT[0]], -i]]*(630*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                   LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]] - 71*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                   LI[DT[0]], -i]]*(19*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                     LI[WL[2]], -i]] - 12*Scalar[p[LI[WL[2]], i]*
                    xRel[LI[WL[1]], LI[WL[2]], -i]])) - 
             1264*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]^2 + 2*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*(Scalar[Sv[LI[WL[1]], 
                   LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
                Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                (-473*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                     -i]] + 432*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                     LI[WL[2]], -i]]) + Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                   LI[DT[0]], -i]]*(1571*Scalar[p[LI[WL[1]], i]*xRel[
                     LI[WL[1]], LI[WL[2]], -i]] - 1200*Scalar[p[LI[WL[2]], i]*
                    xRel[LI[WL[1]], LI[WL[2]], -i]])*Scalar[Sv[LI[WL[1]], 
                   LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])) + 
           Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            (r[LI[WL[1]], LI[WL[2]]]^6*(243*Scalar[p[LI[WL[1]], i]*
                   Sv[LI[WL[1]], LI[DT[0]], -i]]^2 - 140*Scalar[
                 p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]] + 152*
                Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[
                 Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]) + 
             39*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*(-12*Scalar[p[LI[WL[1]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]] + 23*Scalar[p[LI[WL[2]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]])*Scalar[Sv[LI[WL[1]], 
                  LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
             r[LI[WL[1]], LI[WL[2]]]^4*(Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                  Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]*(1139*Scalar[
                   p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
                 432*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                     -i]]) - Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]*(249*Scalar[p[LI[WL[2]], i]*
                    Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                    xRel[LI[WL[1]], LI[WL[2]], -i]] + 4*Scalar[
                   p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                  (176*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                       -i]] - 45*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                       LI[WL[2]], -i]]) + 208*Scalar[p[LI[WL[1]], i]*
                    p[LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                    xRel[LI[WL[1]], LI[WL[2]], -i]])))))/
         (16*r[LI[WL[1]], LI[WL[2]]]^10) + 
        (Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
           (r[LI[WL[1]], LI[WL[2]]]^6*(-635*Scalar[Sv[LI[WL[1]], LI[DT[0]], 
                  -i]*Sv[LI[WL[1]], LI[DT[0]], i]] + 116*Scalar[
                Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]) + 
            4*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
               xRel[LI[WL[1]], LI[WL[2]], -i]]*
             (4*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]] + 17*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]])) + 
          6*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
             p[LI[WL[2]], -i]]*(11*r[LI[WL[1]], LI[WL[2]]]^2*
             Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2 - 
            12*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
              2 - 23*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
             Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] + 52*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], 
                 i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]]^2) + Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]]*(224*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^3*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]^2 + r[LI[WL[1]], LI[WL[2]]]^4*
             (6*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*(
                35*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]] - 
                32*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]])*
               Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
              Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2*(
                2957*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                128*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
              536*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                 p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*Scalar[
                epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                  LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]) + 
            r[LI[WL[1]], LI[WL[2]]]^2*(-384*Scalar[Sv[LI[WL[1]], LI[DT[0]], 
                  i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]^3 - 2*Scalar[
                Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
               Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*(
                2210*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                243*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
              4276*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
               Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
               Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]] + 384*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                  -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
                2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]] + 486*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                  LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]] - 6372*Scalar[
                p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
               Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                   i10]]^2 + 54*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                  p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*
                  xRel[LI[WL[1]], LI[WL[2]], i10]]^2)) + 
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           (r[LI[WL[1]], LI[WL[2]]]^6*(635*Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], -i]]^2 + 106*Scalar[
                p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], 
                  LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]] - 
              8*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*(
                20*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]] + 
                19*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]])) - 
            6*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], 
                i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             (17*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
               Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]] + 8*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]*(3*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]] + 8*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]])) + 
            r[LI[WL[1]], LI[WL[2]]]^4*(144*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                 Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + Scalar[
                Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
               Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*(
                5035*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                56*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) - 
              2030*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
               Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
                Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
              142*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[
                p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
                Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
              176*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[
                p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
                Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
              32*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[
                p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
                Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
              12*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[
                 Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
                2 + 128*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
               Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
                Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
              761*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                   i10]]^2 - 42*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                 p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                  LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                 p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                  LI[WL[2]], i10]] - 256*Scalar[epsilon\[Delta][-i, -i1, 
                  -i10]*p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*
                 xRel[LI[WL[1]], LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, 
                  -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*
                 xRel[LI[WL[1]], LI[WL[2]], i10]])))/
         (32*r[LI[WL[1]], LI[WL[2]]]^10)))/m[LI[WL[1]]]^4 + 
     ((CES2[LI[WL[1]]]*(-713*r[LI[WL[1]], LI[WL[2]]]^6*
           Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
           Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]] + 
          199*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], -i]*
             p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
               -i]]^2 + 3627*r[LI[WL[1]], LI[WL[2]]]^4*
           Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
           Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
          1356*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*
              Sv[LI[WL[1]], LI[DT[0]], -i]]^2*
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
          1548*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
              Sv[LI[WL[1]], LI[DT[0]], -i]]^2*Scalar[p[LI[WL[1]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]] - 4274*r[LI[WL[1]], LI[WL[2]]]^4*
           Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
           Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
          1088*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
             p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
             Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]] + 2790*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
          597*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
              Sv[LI[WL[1]], LI[DT[0]], -i]]^2*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
          692*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
             p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
             Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
          6096*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
             Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
          1308*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
             p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
              -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]] - 4656*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]] + 820*r[LI[WL[1]], LI[WL[2]]]^4*
           Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]] - 486*r[LI[WL[1]], LI[WL[2]]]^4*
           Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]] - 6594*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]] + 7530*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]] + 4887*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]] - 828*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
            2 + 5472*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
            2 - 225*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*
             p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
          2721*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
            2 + Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
           (-352*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[Sv[LI[WL[1]], LI[DT[0]], 
                -i]*Sv[LI[WL[1]], LI[DT[0]], i]] + 
            650*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]^2) + 
          Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
           (r[LI[WL[1]], LI[WL[2]]]^6*(145*Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], -i]]^2 - 157*Scalar[
                p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], 
                  LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]) + 
            285*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 + r[LI[WL[1]], LI[WL[2]]]^4*
             (1072*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], 
                  LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]]^2 - 713*Scalar[p[LI[WL[1]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], 
                  LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
              57*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*Scalar[
                 Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
                2)) + Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
           (r[LI[WL[1]], LI[WL[2]]]^6*(-38*Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], -i]]^2 + 430*Scalar[
                p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[
                p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]] + 
              219*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*Scalar[
                Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]) + 
            84*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]*(17*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]] - 60*Scalar[p[LI[WL[2]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]])*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 + r[LI[WL[1]], LI[WL[2]]]^4*
             (Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                  i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*(
                -1935*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]] + 3968*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]]) + 2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]*(20*Scalar[p[LI[WL[2]], i]*
                   Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]] + Scalar[p[LI[WL[1]], i]*
                   Sv[LI[WL[1]], LI[DT[0]], -i]]*(-185*Scalar[p[LI[WL[1]], i]*
                     xRel[LI[WL[1]], LI[WL[2]], -i]] + 221*Scalar[
                    p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) - 
                13*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*Scalar[
                  Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]])))))/(16*r[LI[WL[1]], LI[WL[2]]]^10) + 
       (CES2[LI[WL[2]]]*(Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
           (-293*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[Sv[LI[WL[2]], LI[DT[0]], 
                -i]*Sv[LI[WL[2]], LI[DT[0]], i]] + 
            153*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]^2) + 
          2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           (198*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]]^2 - 
            159*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 + r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
               xRel[LI[WL[1]], LI[WL[2]], -i]]*(877*Scalar[Sv[LI[WL[2]], 
                  LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[
                p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
              292*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[
                Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]])) - 16*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]]^2*(83*r[LI[WL[1]], LI[WL[2]]]^2*
             Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2 + 
            24*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             (4*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                  i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]] - 3*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                  -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]]))))/(16*r[LI[WL[1]], LI[WL[2]]]^8) + 
       (-1890*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
             -i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]] + 
         6*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2 + 
         216*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[epsilon\[Delta][-i, -i1, -i10]*
             p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]^
           2 + 158*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
             -i]]*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] - 
         1180*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
             -i]]*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] - 
         32*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
              -i]]^2 + 168*r[LI[WL[1]], LI[WL[2]]]^6*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] + 
         74*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], -i]*
             p[LI[WL[1]], i]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]] + 24*r[LI[WL[1]], LI[WL[2]]]^6*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]] + 
         8286*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         584*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*
             Sv[LI[WL[1]], LI[DT[0]], -i]]^2*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         1215*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
         5526*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         384*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         2753*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         56*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
            Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
         5527*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^4 + 
         12214*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
             Sv[LI[WL[1]], LI[DT[0]], -i]]^2*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]] - 1752*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
         16448*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
            Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]] - 4880*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
         4478*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]] + 26934*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
         1987*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
         1629*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
             Sv[LI[WL[1]], LI[DT[0]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         1368*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
            Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
         1413*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
            Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         480*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
             -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 1224*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 20*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
             -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 960*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 1775*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 512*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 3994*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 366*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 1328*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 25974*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 4050*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 6912*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 3678*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 1200*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
           2 - 1920*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
           2 + 105*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
              LI[WL[2]], -i]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         1785*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
           2 + 4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
          (83*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
              Sv[LI[WL[1]], LI[DT[0]], i]] + 24*r[LI[WL[1]], LI[WL[2]]]^4*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]]^2) - 496*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 1382*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 160*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 784*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 3901*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 88*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
             -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 1536*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 424*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 5160*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 6584*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]]^4*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
             LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]] + 456*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 4096*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]]^3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 64*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
           2 - 312*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
              LI[WL[2]], -i]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
         6652*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         3284*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         456*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         25782*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
             Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]^
           2 + 3279*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
             Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]^
           2 + Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
          (r[LI[WL[1]], LI[WL[2]]]^6*(-491*Scalar[p[LI[WL[1]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]]^2 + 
             548*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                 i]]) + 501*r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]]^2 - r[LI[WL[1]], LI[WL[2]]]^4*
            (459*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                 i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               2 - 542*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 63*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]^2 + 953*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                 p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                  LI[WL[2]], i10]]^2)) - 960*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         1840*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
             LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
             LI[WL[2]], i10]] + 15072*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         2484*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
           epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[1]], 
             LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         304*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
             p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
              LI[WL[2]], i10]]^2 - 1360*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         1716*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
             LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
             LI[WL[2]], i10]] - 11799*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         9288*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
           epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[1]], 
             LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         644*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
             LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
             LI[WL[2]], i10]] - 768*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         96*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
             p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
              LI[WL[2]], i10]]^2 - 2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          (r[LI[WL[1]], LI[WL[2]]]^6*(1379*Scalar[p[LI[WL[1]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]]^2 + Scalar[p[LI[WL[1]], i]*
                Sv[LI[WL[1]], LI[DT[0]], -i]]*(214*Scalar[p[LI[WL[2]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], -i]] - 784*Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]]) + 2*Scalar[p[LI[WL[1]], -i]*
                p[LI[WL[1]], i]]*(-1182*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                  Sv[LI[WL[1]], LI[DT[0]], i]] + 47*Scalar[Sv[LI[WL[1]], 
                   LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]])) + 
           18*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], 
               i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (5*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 32*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]*(Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]] - 2*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]])) + 
           r[LI[WL[1]], LI[WL[2]]]^4*(1551*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
             Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              (9039*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
               340*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) - 
             4848*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 294*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 1404*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 920*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 56*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]^2 + 384*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                 LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]] + 392*Scalar[p[LI[WL[1]], -i]*
                p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], 
                 LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             1253*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                  i10]]^2 + 948*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]] - 1076*Scalar[epsilon\[Delta][-i, -i1, 
                 -i10]*p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*
                xRel[LI[WL[1]], LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, 
                 -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*
                xRel[LI[WL[1]], LI[WL[2]], i10]])) - 
         996*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
             LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
             LI[WL[2]], i10]] + 8580*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]])/
        (64*r[LI[WL[1]], LI[WL[2]]]^10))/m[LI[WL[1]]]^3 + 
     ((CES2[LI[WL[1]]]*(550*r[LI[WL[1]], LI[WL[2]]]^6*
           Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2 - 
          2606*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*
              Sv[LI[WL[1]], LI[DT[0]], -i]]^2*
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
          5196*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
             Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
             Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]] + 4834*r[LI[WL[1]], LI[WL[2]]]^4*
           Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2*
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
          110*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
              Sv[LI[WL[1]], LI[DT[0]], -i]]^2*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
          2954*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
             Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
             Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
          12*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
             p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
             Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
          4476*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
             Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
          9414*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
             Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3 - 
          1932*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
             p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
              -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]] + 12984*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]] + 1548*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]] - 13761*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]] - 1938*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]] + 1866*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
            2 - 7296*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
            2 + 3345*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
            2 + Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
           (-250*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[Sv[LI[WL[1]], LI[DT[0]], 
                -i]*Sv[LI[WL[1]], LI[DT[0]], i]] + 
            190*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]^2) + 
          r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
           (2*r[LI[WL[1]], LI[WL[2]]]^4*(362*Scalar[p[LI[WL[1]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]] - 293*Scalar[p[LI[WL[2]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]])*Scalar[p[LI[WL[2]], i]*Sv[
                LI[WL[1]], LI[DT[0]], -i]] + 51*Scalar[p[LI[WL[2]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]*(-28*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]] + 69*Scalar[p[LI[WL[2]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]])*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 + r[LI[WL[1]], LI[WL[2]]]^2*
             (Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                  i]]*(3240*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]] - 4027*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]])*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]] + 4*(-17*Scalar[p[LI[WL[2]], i]*
                   Sv[LI[WL[1]], LI[DT[0]], -i]]*(21*Scalar[p[LI[WL[1]], i]*
                     xRel[LI[WL[1]], LI[WL[2]], -i]] - 8*Scalar[
                    p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
                215*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])*
               Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]])) - Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
           (r[LI[WL[1]], LI[WL[2]]]^6*(111*Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], -i]]^2 + 458*Scalar[
                p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[
                p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]] + 
              5*(5*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] - 
                191*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])*Scalar[
                Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]) + 
            9*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]*(24*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]] - 365*Scalar[p[LI[WL[2]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]])*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 + r[LI[WL[1]], LI[WL[2]]]^4*
             (2*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                  i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*(
                -529*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                2454*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]]) + Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]*(-759*Scalar[p[LI[WL[2]], i]*
                   Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]] + Scalar[p[LI[WL[1]], i]*
                   Sv[LI[WL[1]], LI[DT[0]], -i]]*(-488*Scalar[p[LI[WL[1]], i]*
                     xRel[LI[WL[1]], LI[WL[2]], -i]] + 282*Scalar[
                    p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
                (256*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] + 
                  1077*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])*
                 Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]])))))/(16*r[LI[WL[1]], LI[WL[2]]]^10) + 
       (CES2[LI[WL[2]]]*(Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
           (-523*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[Sv[LI[WL[2]], LI[DT[0]], 
                -i]*Sv[LI[WL[2]], LI[DT[0]], i]] + 
            560*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]^2) - 
          4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
           (214*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]]^2 + 216*r[LI[WL[1]], LI[WL[2]]]^
              2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 + r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
               xRel[LI[WL[1]], LI[WL[2]], -i]]*(365*Scalar[Sv[LI[WL[2]], 
                  LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[
                p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
              466*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[
                Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]])) + Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]]*(r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*Sv[
                LI[WL[2]], LI[DT[0]], -i]]*(956*Scalar[p[LI[WL[2]], i]*
                 Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]] + Scalar[p[LI[WL[1]], i]*
                 Sv[LI[WL[2]], LI[DT[0]], -i]]*(-3005*Scalar[p[LI[WL[1]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]] + 4208*Scalar[
                  p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])) + 
            64*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
             (-18*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
              43*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 + 2*r[LI[WL[1]], LI[WL[2]]]^2*
             Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             (Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                  i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*(
                -2031*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]] + 2108*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]]) + (892*Scalar[p[LI[WL[2]], i]*
                   Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]] + 3*Scalar[p[LI[WL[1]], i]*
                   Sv[LI[WL[2]], LI[DT[0]], -i]]*(983*Scalar[p[LI[WL[1]], i]*
                     xRel[LI[WL[1]], LI[WL[2]], -i]] - 1528*Scalar[
                    p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]))*Scalar[
                Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]])) + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           (r[LI[WL[1]], LI[WL[2]]]^6*(521*Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]]^2 - 204*Scalar[
                p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[
                p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] + 
              516*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[
                Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]) + 
            6*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]*(-469*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]] + 132*Scalar[p[LI[WL[2]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]])*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 + r[LI[WL[1]], LI[WL[2]]]^4*
             (Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                  i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*(
                4067*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
                2696*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]]) - 2*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]*(556*Scalar[p[LI[WL[2]], i]*
                   Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]] + Scalar[p[LI[WL[1]], i]*
                   Sv[LI[WL[2]], LI[DT[0]], -i]]*(339*Scalar[p[LI[WL[1]], i]*
                     xRel[LI[WL[1]], LI[WL[2]], -i]] - 412*Scalar[
                    p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
                96*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[
                  Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]])))))/(16*r[LI[WL[1]], LI[WL[2]]]^10) + 
       (-64*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
              -i]]^2 + 52*r[LI[WL[1]], LI[WL[2]]]^6*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
             p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]^2 - 
         14*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
             -i]]*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] + 
         366*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
              -i]]^2 + 284*r[LI[WL[1]], LI[WL[2]]]^6*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] + 
         874*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
             -i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] - 
         2120*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
             -i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] - 
         327*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], -i]*
             p[LI[WL[1]], i]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
            Sv[LI[WL[2]], LI[DT[0]], i]] - 2426*r[LI[WL[1]], LI[WL[2]]]^6*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]] + 
         192*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*
             Sv[LI[WL[1]], LI[DT[0]], -i]]^2*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         120*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         950*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
             Sv[LI[WL[2]], LI[DT[0]], -i]]^2*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         996*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         4199*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
         8460*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
         1614*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
            Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         1035*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
            Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^4 - 
         16440*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]] + 2828*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
         4838*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]] - 4212*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
         448*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
             Sv[LI[WL[2]], LI[DT[0]], -i]]^2*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]] + 1792*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
         1912*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]] - 4772*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
         14487*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
         9644*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
            Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^3*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]] - 6197*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         1214*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
         6133*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
            Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
         4220*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         4572*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         27102*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
            Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
         12723*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
         870*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
            Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3 + 
         1376*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
             -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 2304*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 480*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 458*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 12*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
             -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 2304*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 1635*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 144*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 26238*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 5610*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 11496*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 3234*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 768*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
           2 + 3648*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
           2 + 1506*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
           2 - 4*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
          (r[LI[WL[1]], LI[WL[2]]]^2*(1092*Scalar[Sv[LI[WL[1]], LI[DT[0]], 
                 -i]*Sv[LI[WL[1]], LI[DT[0]], i]] + 
             191*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]) + 4*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (27*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 67*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]])) - 3112*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 964*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 4836*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 5256*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 1188*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 9644*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 488*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 140*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 416*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 2088*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 3237*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 2496*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 2652*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 7572*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 17076*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]]^3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 1008*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 10428*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]]^2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 39*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
           2 + 300*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
              LI[WL[2]], -i]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         153*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^4*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
           2 + 1248*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
             LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
             LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         3328*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
           2 + 10070*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         6756*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         1848*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         12189*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
             Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]^
           2 - 6640*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         8944*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         804*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         27168*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
           epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[1]], 
             LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         4206*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         64*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
             p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
              LI[WL[2]], i10]]^2 - 192*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
             Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]^
           2 + 3072*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
             Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]^
           2 + 6924*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         6400*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         1704*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         33570*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
           epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[1]], 
             LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         8304*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         964*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
             LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
             LI[WL[2]], i10]] - 5532*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         8184*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
           epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*Sv[LI[WL[1]], 
             LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         192*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
             p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
              LI[WL[2]], i10]]^2 + 48*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
             Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]^
           2 - 384*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
             Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]^
           2 + Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
          (r[LI[WL[1]], LI[WL[2]]]^6*(1455*Scalar[p[LI[WL[1]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]]^2 - 268*Scalar[p[LI[WL[1]], i]*
                p[LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                Sv[LI[WL[1]], LI[DT[0]], i]] + 6*Scalar[p[LI[WL[1]], i]*
                Sv[LI[WL[1]], LI[DT[0]], -i]]*(69*Scalar[p[LI[WL[2]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], -i]] - 182*Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]]) + Scalar[p[LI[WL[1]], -i]*
                p[LI[WL[1]], i]]*(-1399*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                  Sv[LI[WL[1]], LI[DT[0]], i]] + 478*Scalar[Sv[LI[WL[1]], 
                   LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]])) - 
           12*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], 
               i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (69*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 7*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]*(6*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]] - 41*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]])) + 
           r[LI[WL[1]], LI[WL[2]]]^4*(1431*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
             2*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                 i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              (2274*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
               791*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) - 
             4348*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 920*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 1664*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 1338*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 88*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]^2 + 30*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]^2 - 1124*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                 LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]] - 628*Scalar[p[LI[WL[1]], -i]*
                p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], 
                 LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             1397*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                  i10]]^2 + 1278*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]] - 1616*Scalar[epsilon\[Delta][-i, -i1, 
                 -i10]*p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*
                xRel[LI[WL[1]], LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, 
                 -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*
                xRel[LI[WL[1]], LI[WL[2]], i10]])) + 
         10048*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, 
             -i10]*p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], 
             i10]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         934*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
             LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
             LI[WL[2]], i10]] - 4614*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         3090*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
           epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[1]], 
             LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         3568*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
             LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
             LI[WL[2]], i10]] - 24021*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         1488*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
             LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
             LI[WL[2]], i10]] + 12240*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         2*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          (r[LI[WL[1]], LI[WL[2]]]^4*(-88*Scalar[p[LI[WL[2]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]]^2 + 546*Scalar[p[LI[WL[2]], i]*
                Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]] - 16*Scalar[p[LI[WL[1]], i]*
                 Sv[LI[WL[2]], LI[DT[0]], -i]]^2 + Scalar[p[LI[WL[1]], i]*
                Sv[LI[WL[1]], LI[DT[0]], -i]]*(2128*Scalar[p[LI[WL[2]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], -i]] - 329*Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]] - 412*Scalar[p[LI[WL[2]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]]) + 88*Scalar[p[LI[WL[1]], -i]*
                p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]] + 1124*Scalar[p[LI[WL[1]], -i]*
                p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
                Sv[LI[WL[2]], LI[DT[0]], i]]) + 
           117*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]]^2 + 48*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]*(7*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] - 36*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]) - 
           6*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]*(107*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] + 32*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]) + r[LI[WL[1]], LI[WL[2]]]^2*
            (-4518*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], 
                 LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]]^2 + Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*(2607*Scalar[p[LI[WL[1]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]] - 1367*Scalar[
                 p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
             13812*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], 
                 LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] + 152*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
             48*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 1271*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 608*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 4984*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 338*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 2660*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 560*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 313*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 144*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 228*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 274*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] + 32*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                 i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]]^2 + 1512*Scalar[epsilon\[Delta][-i, -i1, 
                 -i10]*p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*
                xRel[LI[WL[1]], LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, 
                 -i1, -i10]*p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*
                xRel[LI[WL[1]], LI[WL[2]], i10]] + 
             240*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                  i10]]^2 - 2679*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]] - 788*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]] + 32*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                 p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                  LI[WL[2]], i10]]^2 - 46*Scalar[epsilon\[Delta][-i, -i1, 
                 -i10]*p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*
                xRel[LI[WL[1]], LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, 
                 -i1, -i10]*p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*
                xRel[LI[WL[1]], LI[WL[2]], i10]])))/
        (64*r[LI[WL[1]], LI[WL[2]]]^10))/(m[LI[WL[1]]]^2*m[LI[WL[2]]]) + 
     ((CES2[LI[WL[1]]]*(Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
           (-293*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[Sv[LI[WL[1]], LI[DT[0]], 
                -i]*Sv[LI[WL[1]], LI[DT[0]], i]] + 
            153*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]^2) + 
          2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
           (198*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*
                Sv[LI[WL[1]], LI[DT[0]], -i]]^2 - 
            159*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 + r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*
               xRel[LI[WL[1]], LI[WL[2]], -i]]*(877*Scalar[Sv[LI[WL[1]], 
                  LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[
                p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
              292*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[
                Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]])) - 16*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]]^2*(83*r[LI[WL[1]], LI[WL[2]]]^2*
             Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2 + 
            24*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             (4*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                  i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]] - 3*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                  -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]]))))/(16*r[LI[WL[1]], LI[WL[2]]]^8) + 
       (CES2[LI[WL[2]]]*(145*r[LI[WL[1]], LI[WL[2]]]^6*
           Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2 - 
          597*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*
              Sv[LI[WL[2]], LI[DT[0]], -i]]^2*
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
          4274*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
             Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
             Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]] + 1548*r[LI[WL[1]], LI[WL[2]]]^4*
           Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2*
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
          1356*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
              Sv[LI[WL[2]], LI[DT[0]], -i]]^2*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
          3627*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
             Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
             Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
          1072*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
             p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
             Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
          6096*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
             Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
          2790*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
             Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3 - 
          713*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
             p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
              -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]] + 4887*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]] + 7530*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]] - 6594*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]] - 4656*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]] + 285*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
            2 - 2721*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
            2 + 5472*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
            2 + Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
           (-352*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[Sv[LI[WL[2]], LI[DT[0]], 
                -i]*Sv[LI[WL[2]], LI[DT[0]], i]] + 
            650*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]^2) + 
          r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
           (2*r[LI[WL[1]], LI[WL[2]]]^4*(215*Scalar[p[LI[WL[1]], i]*
                 Sv[LI[WL[2]], LI[DT[0]], -i]] - 19*Scalar[p[LI[WL[2]], i]*
                 Sv[LI[WL[2]], LI[DT[0]], -i]])*Scalar[p[LI[WL[2]], i]*Sv[
                LI[WL[2]], LI[DT[0]], -i]] + 84*Scalar[p[LI[WL[2]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]*(-60*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]] + 17*Scalar[p[LI[WL[2]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]])*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 + r[LI[WL[1]], LI[WL[2]]]^2*
             (Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                  i]]*(3968*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]] - 1935*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]])*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]] + 2*(Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                    LI[DT[0]], -i]]*(221*Scalar[p[LI[WL[1]], i]*xRel[
                      LI[WL[1]], LI[WL[2]], -i]] - 185*Scalar[p[LI[WL[2]], i]*
                     xRel[LI[WL[1]], LI[WL[2]], -i]]) + 20*Scalar[
                  p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])*
               Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]])) + Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
           (r[LI[WL[1]], LI[WL[2]]]^6*(199*Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]]^2 - 713*Scalar[
                p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[
                p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] + 
              (-157*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] + 
                219*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])*Scalar[
                Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]) - 
            9*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]*(25*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]] + 92*Scalar[p[LI[WL[2]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]])*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 + r[LI[WL[1]], LI[WL[2]]]^4*
             (4*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                  i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*(
                173*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
                272*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]*(820*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                    -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]] - 6*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                    -i]]*(81*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                      LI[WL[2]], -i]] - 218*Scalar[p[LI[WL[2]], i]*
                     xRel[LI[WL[1]], LI[WL[2]], -i]]) - 
                (57*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] + 
                  26*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])*Scalar[
                  Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]])))))/(16*r[LI[WL[1]], LI[WL[2]]]^10) + 
       (-491*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
              -i]]^2 + 216*r[LI[WL[1]], LI[WL[2]]]^6*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
             p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]^2 + 
         1629*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*
             Sv[LI[WL[2]], LI[DT[0]], -i]]^2*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         4880*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]] - 1752*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
         12214*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*
             Sv[LI[WL[2]], LI[DT[0]], -i]]^2*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]] + 5526*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         584*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
             Sv[LI[WL[2]], LI[DT[0]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         384*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         1215*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
         8286*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         459*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
            Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
         1413*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
            Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         1987*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3 + 
         26934*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
            Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3 + 
         5527*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^4 + 
         1536*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 3901*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 784*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
          (r[LI[WL[1]], LI[WL[2]]]^6*(24*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                Sv[LI[WL[1]], LI[DT[0]], i]] + 74*Scalar[Sv[LI[WL[1]], 
                 LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]) + 
           8*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (8*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 53*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]])) + 542*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 3678*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 6912*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 4050*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 25974*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 512*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 1775*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 960*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 4096*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 6584*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]]^4*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
             LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]] + 501*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
           2 - 1785*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
           2 - 1920*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
           2 + 4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
          (83*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
              Sv[LI[WL[2]], LI[DT[0]], i]] + 24*r[LI[WL[1]], LI[WL[2]]]^4*
            Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]]^2) + 1360*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         960*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         768*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         456*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         3284*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         6652*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         8580*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         9288*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
           epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*Sv[LI[WL[1]], 
             LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         11799*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         2484*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
           epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[2]], 
             LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         15072*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         953*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
             p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
              LI[WL[2]], i10]]^2 + 3279*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
             Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]^
           2 + 25782*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
             Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]^
           2 - Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
          (2*r[LI[WL[1]], LI[WL[2]]]^6*(16*Scalar[p[LI[WL[2]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]]^2 - 
             3*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2 + 
             Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              (590*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] - 79*
                Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]) - 
             84*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] + 
             945*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] + 
             94*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], 
                 LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] - 
             274*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                 i]] - 2364*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                 i]]) + 3*r[LI[WL[1]], LI[WL[2]]]^2*
            (8*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]*(13*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]] - 215*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]) - 
             35*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]^2 - 8*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*(19*Scalar[Sv[LI[WL[1]], 
                   LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 50*
                Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]])) + r[LI[WL[1]], LI[WL[2]]]^4*
            (56*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                 i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               2 + 8*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], 
                 LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*(171*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]] + 2056*Scalar[p[LI[WL[2]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              (-4478*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
               2753*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
             88*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 160*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 1382*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 496*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 1328*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 366*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 3994*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 20*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 1224*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 480*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 784*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] + 63*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                 i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]]^2 - 112*Scalar[p[LI[WL[1]], i]*
                p[LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
             96*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                  i10]]^2 - 644*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]] + 304*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                 p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                  LI[WL[2]], i10]]^2 + 996*Scalar[epsilon\[Delta][-i, -i1, 
                 -i10]*p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*
                xRel[LI[WL[1]], LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, 
                 -i1, -i10]*p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*
                xRel[LI[WL[1]], LI[WL[2]], i10]] - 
             1716*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]] + 1840*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]])) + 2*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          (r[LI[WL[1]], LI[WL[2]]]^4*(784*Scalar[p[LI[WL[2]], i]*
                Sv[LI[WL[1]], LI[DT[0]], -i]] - 214*Scalar[p[LI[WL[1]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]] - 1379*Scalar[p[LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]])*Scalar[p[LI[WL[2]], i]*
              Sv[LI[WL[2]], LI[DT[0]], -i]] - 
           18*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]*(5*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 32*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]*(-2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]] + Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]])) + 
           r[LI[WL[1]], LI[WL[2]]]^2*(Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
                Sv[LI[WL[2]], LI[DT[0]], i]]*(340*Scalar[p[LI[WL[1]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]] - 9039*Scalar[
                 p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
             1551*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               2 - 384*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 920*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 1404*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 294*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 4848*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 1076*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]] - 948*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]] - 1253*Scalar[epsilon\[Delta][-i, -i1, 
                  -i10]*p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*
                 xRel[LI[WL[1]], LI[WL[2]], i10]]^2)))/
        (64*r[LI[WL[1]], LI[WL[2]]]^10))/m[LI[WL[2]]]^3 + 
     (m[LI[WL[1]]]^2*((CES2[LI[WL[2]]]*
          (-6*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
           Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
            (-9*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
                Sv[LI[WL[2]], LI[DT[0]], i]] + 
             15*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]^2) + 6*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            (2*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                  LI[DT[0]], -i]]^2 + Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*(2*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
                  Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]] - 5*Scalar[p[LI[WL[2]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[Sv[LI[WL[2]], 
                   LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]))))/
         (2*r[LI[WL[1]], LI[WL[2]]]^6) + 
        (-31*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], -i]*
              p[LI[WL[2]], i]]^2*(29*r[LI[WL[1]], LI[WL[2]]]^2*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                i]] + Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]^2) + 2*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
           (465*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]]^2 + 
            906*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
              2 - 734*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] + 624*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]^2) - 
          8*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
           (43*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]]^2 + 24*(Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
                 Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - Scalar[p[LI[WL[2]], i]*
                 Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], 
                  LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                 Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                  i10]]^2)))/(128*r[LI[WL[1]], LI[WL[2]]]^8)))/
      m[LI[WL[2]]]^5 + (m[LI[WL[1]]]*
       ((CES2[LI[WL[2]]]*(Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
            (-155*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[Sv[LI[WL[2]], LI[DT[0]], 
                 -i]*Sv[LI[WL[2]], LI[DT[0]], i]] + 134*r[LI[WL[1]], 
                LI[WL[2]]]^4*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]^2) - 
           2*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
              p[LI[WL[2]], -i]]*(102*r[LI[WL[1]], LI[WL[2]]]^2*
              Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2 + 
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              (252*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], 
                   LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]] - 361*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                   LI[DT[0]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]])) + 
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]]*(71*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                   LI[DT[0]], -i]]*(12*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                     LI[WL[2]], -i]] - 19*Scalar[p[LI[WL[2]], i]*
                    xRel[LI[WL[1]], LI[WL[2]], -i]]) + 630*Scalar[
                 p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) - 
             1264*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]^2 + 2*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*(Scalar[Sv[LI[WL[2]], 
                   LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]*
                (432*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
                 473*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
               Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                (-1200*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                     -i]] + 1571*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                     LI[WL[2]], -i]])*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]])) + 
           Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            (r[LI[WL[1]], LI[WL[2]]]^6*(-140*Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]] + 243*Scalar[p[LI[WL[2]], i]*
                   Sv[LI[WL[2]], LI[DT[0]], -i]]^2 + 152*Scalar[
                 p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], 
                   LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]) + 
             39*r[LI[WL[1]], LI[WL[2]]]^2*(23*Scalar[p[LI[WL[1]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]] - 12*Scalar[p[LI[WL[2]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]])*Scalar[p[LI[WL[2]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], 
                  LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
             r[LI[WL[1]], LI[WL[2]]]^4*(Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
                  Sv[LI[WL[2]], LI[DT[0]], i]]*(432*Scalar[p[LI[WL[1]], i]*
                    xRel[LI[WL[1]], LI[WL[2]], -i]] - 1139*Scalar[
                   p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
               Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]]*(249*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                     -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                     -i]] + Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                     -i]]*(-180*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                       LI[WL[2]], -i]] + 704*Scalar[p[LI[WL[2]], i]*
                      xRel[LI[WL[1]], LI[WL[2]], -i]]) + 208*Scalar[
                   p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], 
                     LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])))))/
         (16*r[LI[WL[1]], LI[WL[2]]]^10) + 
        (Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
           (r[LI[WL[1]], LI[WL[2]]]^6*(116*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                 Sv[LI[WL[2]], LI[DT[0]], -i]] - 635*Scalar[
                Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]) + 
            4*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
               xRel[LI[WL[1]], LI[WL[2]], -i]]*(17*Scalar[Sv[LI[WL[1]], 
                  LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
              4*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]])) + 6*r[LI[WL[1]], LI[WL[2]]]^4*
           Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
           (11*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]]^2 - 12*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
               Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
            23*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] + 52*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], 
                 i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]]^2) + Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
           (r[LI[WL[1]], LI[WL[2]]]^6*(-152*Scalar[p[LI[WL[2]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                 Sv[LI[WL[2]], LI[DT[0]], -i]] - 160*Scalar[p[LI[WL[1]], i]*
                 Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                 Sv[LI[WL[2]], LI[DT[0]], -i]] + 635*Scalar[p[LI[WL[2]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]]^2 + 106*Scalar[
                p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], 
                  LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]) - 
            6*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], 
                i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             (17*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
               Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]] + 8*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]*(8*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]] + 3*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]])) + 
            r[LI[WL[1]], LI[WL[2]]]^4*(144*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                 Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + Scalar[
                Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]*
               Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*(
                56*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                5035*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]]) + 128*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                  LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]] + 32*Scalar[p[LI[WL[2]], i]*
                 Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], 
                  LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
              176*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[
                p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
                Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
              142*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[
                p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
                Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
              2030*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
               Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
                Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
              12*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[
                 Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
                2 - 256*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                  i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                 Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                  i10]] - 42*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                 p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                  LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                 p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                  LI[WL[2]], i10]] + 761*Scalar[epsilon\[Delta][-i, -i1, 
                   -i10]*p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*
                  xRel[LI[WL[1]], LI[WL[2]], i10]]^2)) - 
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           (-224*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 + r[LI[WL[1]], LI[WL[2]]]^4*
             (6*(32*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]] - 
                35*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]])*
               Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[
                p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
              Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2*(
                128*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                2957*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]]) + 536*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                 p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], 
                  i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                 Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                  i10]]) + r[LI[WL[1]], LI[WL[2]]]^2*
             (384*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                  -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
                3 + 2*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], 
                  LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]]^2*(243*Scalar[p[LI[WL[1]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]] + 2210*Scalar[
                  p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) - 
              486*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[
                p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
                p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
                Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
              384*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
               Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
               Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]] - 4276*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                  -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
                2*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]] - 54*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                  p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*
                  xRel[LI[WL[1]], LI[WL[2]], i10]]^2 + 6372*Scalar[
                p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
               Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                   i10]]^2)))/(32*r[LI[WL[1]], LI[WL[2]]]^10)))/
      m[LI[WL[2]]]^4 + 
     ((CES2[LI[WL[1]]]*(Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
           (-523*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[Sv[LI[WL[1]], LI[DT[0]], 
                -i]*Sv[LI[WL[1]], LI[DT[0]], i]] + 
            560*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]^2) - 
          4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
           (214*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[2]], i]*
                Sv[LI[WL[1]], LI[DT[0]], -i]]^2 + 216*r[LI[WL[1]], LI[WL[2]]]^
              2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 + r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*
               xRel[LI[WL[1]], LI[WL[2]], -i]]*(365*Scalar[Sv[LI[WL[1]], 
                  LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[
                p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
              466*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[
                Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]])) + Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]]*(r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*Sv[
                LI[WL[1]], LI[DT[0]], -i]]*(Scalar[p[LI[WL[2]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]]*(4208*Scalar[p[LI[WL[1]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]] - 3005*Scalar[
                  p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
              956*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[
                p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
            64*(43*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
              18*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 + 2*r[LI[WL[1]], LI[WL[2]]]^2*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             (Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                  i]]*(2108*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]] - 2031*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]])*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]] + (892*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                    LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]] + Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                    LI[DT[0]], -i]]*(-4584*Scalar[p[LI[WL[1]], i]*
                     xRel[LI[WL[1]], LI[WL[2]], -i]] + 2949*Scalar[
                    p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]))*Scalar[
                Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]])) + Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
           (r[LI[WL[1]], LI[WL[2]]]^6*(-204*Scalar[p[LI[WL[1]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]] + 521*Scalar[p[LI[WL[2]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], -i]]^2 + 516*Scalar[
                p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], 
                  LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]) + 
            6*r[LI[WL[1]], LI[WL[2]]]^2*(132*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]] - 469*Scalar[p[LI[WL[2]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]])*Scalar[p[LI[WL[2]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - r[LI[WL[1]], LI[WL[2]]]^4*
             (Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                  i]]*(2696*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]] - 4067*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]])*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]] + 2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]*(556*Scalar[p[LI[WL[1]], i]*
                   Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]] + Scalar[p[LI[WL[2]], i]*
                   Sv[LI[WL[1]], LI[DT[0]], -i]]*(-412*Scalar[p[LI[WL[1]], i]*
                     xRel[LI[WL[1]], LI[WL[2]], -i]] + 339*Scalar[
                    p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
                96*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[
                  Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]])))))/(16*r[LI[WL[1]], LI[WL[2]]]^10) + 
       (CES2[LI[WL[2]]]*(-458*r[LI[WL[1]], LI[WL[2]]]^6*
           Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] - 
          111*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], -i]*
             p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
               -i]]^2 + 2954*r[LI[WL[1]], LI[WL[2]]]^4*
           Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
          110*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*
              Sv[LI[WL[2]], LI[DT[0]], -i]]^2*
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
          4834*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
              Sv[LI[WL[2]], LI[DT[0]], -i]]^2*Scalar[p[LI[WL[1]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]] - 5196*r[LI[WL[1]], LI[WL[2]]]^4*
           Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
          4908*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
             p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
             Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]] + 9414*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]*
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
          2606*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
              Sv[LI[WL[2]], LI[DT[0]], -i]]^2*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
          1058*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
             p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
             Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
          4476*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
             Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
          282*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
             p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
              -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]] - 1938*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]] + 759*r[LI[WL[1]], LI[WL[2]]]^4*
           Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]] + 488*r[LI[WL[1]], LI[WL[2]]]^4*
           Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]] - 13761*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]] + 1548*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]] + 12984*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]] + 3285*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
            2 + 3345*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
            2 - 216*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*
             p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
          7296*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
            2 + Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
           (-250*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[Sv[LI[WL[2]], LI[DT[0]], 
                -i]*Sv[LI[WL[2]], LI[DT[0]], i]] + 
            190*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]^2) + 
          Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
           (25*r[LI[WL[1]], LI[WL[2]]]^6*(22*Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]]^2 - Scalar[p[LI[WL[1]], -i]*
                 p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
                 Sv[LI[WL[2]], LI[DT[0]], i]]) + 1866*r[LI[WL[1]], LI[WL[2]]]^
              2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 + 4*r[LI[WL[1]], LI[WL[2]]]^4*
             (3*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                  i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
                2 - 483*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
               Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
                Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
              64*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*Scalar[
                 Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
                2)) + Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
           (r[LI[WL[1]], LI[WL[2]]]^6*(-586*Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]]^2 + 724*Scalar[
                p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[
                p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] + 
              955*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*Scalar[
                Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]) + 
            51*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]*(69*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]] - 28*Scalar[p[LI[WL[2]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]])*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 + r[LI[WL[1]], LI[WL[2]]]^4*
             (Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                  i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*(
                -4027*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]] + 3240*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]]) + Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]*(860*Scalar[p[LI[WL[2]], i]*
                   Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]] + 68*Scalar[
                  p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                 (8*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
                  21*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                      -i]]) - 1077*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
                 Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]])))))/(16*r[LI[WL[1]], LI[WL[2]]]^10) - 
       (1092*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
             -i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] - 
         414*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
             -i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] - 
         1455*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
              -i]]^2 + 2426*r[LI[WL[1]], LI[WL[2]]]^6*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]] - 
         52*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[epsilon\[Delta][-i, -i1, -i10]*
             p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]^
           2 - 4220*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
         1214*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
         6197*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*
             Sv[LI[WL[2]], LI[DT[0]], -i]]^2*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
         448*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*
             Sv[LI[WL[1]], LI[DT[0]], -i]]^2*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]] + 4212*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
         2828*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
             Sv[LI[WL[2]], LI[DT[0]], -i]]^2*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]] - 1792*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
         4838*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]] + 16440*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
         1582*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
            Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]] - 870*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
         8460*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
         950*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*
             Sv[LI[WL[1]], LI[DT[0]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
         4199*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
         120*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         192*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
             Sv[LI[WL[2]], LI[DT[0]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
         996*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         1431*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         4548*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
            Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         12723*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
         27102*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
            Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         9644*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
            Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3 + 
         14487*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3 + 
         1035*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
            Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^4 + 
         1124*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
             -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 2652*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 2496*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 3237*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 2088*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 9644*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 1188*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 5256*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 3328*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
           2 + 153*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^4*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
           2 + 3*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
          (109*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
              Sv[LI[WL[1]], LI[DT[0]], i]] + 13*r[LI[WL[1]], LI[WL[2]]]^4*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]]^2) + 1338*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 3234*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 1664*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 920*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 4348*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 11496*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 5610*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 26238*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 144*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 1635*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 2304*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 2304*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 3444*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 10428*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]]^2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 17076*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 828*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
           2 - 1506*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
           2 + 504*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
              LI[WL[2]], -i]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         3648*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
           2 + 4*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
          (r[LI[WL[1]], LI[WL[2]]]^2*(191*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]] + 1092*Scalar[Sv[LI[WL[2]], 
                 LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]) + 
           4*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]*(-67*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] + 27*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]])) + 
         10048*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, 
             -i10]*p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], 
             i10]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         1704*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         6400*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         6924*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         12240*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         384*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
             Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]^
           2 - 48*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
             Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]^
           2 - 804*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         8944*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         6640*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         24021*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         8184*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
           epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*Sv[LI[WL[1]], 
             LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         5532*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         3072*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
             Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]^
           2 + 192*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
             Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]^
           2 + 1848*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         6756*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         10070*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, 
             -i10]*p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], 
             i10]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         3090*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
           epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[1]], 
             LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         4614*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         1616*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
             LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
             LI[WL[2]], i10]] - 8304*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         33570*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
           epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*Sv[LI[WL[1]], 
             LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         1278*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
             LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
             LI[WL[2]], i10]] + 4206*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         27168*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
           epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[2]], 
             LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         1397*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
             p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
              LI[WL[2]], i10]]^2 + 12189*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
             Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]^
           2 + 2*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
            p[LI[WL[2]], -i]]*(r[LI[WL[1]], LI[WL[2]]]^4*
            (16*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2 + 
             88*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2 - 
             7*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              (78*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] - 47*
                Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]) + 
             412*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] - 
             2128*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] + 
             134*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                 i]]) + 48*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (36*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 7*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]])*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]] - 
           117*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]]^2 + 6*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]]*(32*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]] + 107*Scalar[Sv[LI[WL[2]], 
                 LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) - 
           r[LI[WL[1]], LI[WL[2]]]^2*(-4518*Scalar[Sv[LI[WL[1]], LI[DT[0]], 
                 -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              (-1367*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
               2607*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
             4*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                 i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              (38*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
               3453*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
             228*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 144*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 313*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 560*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 2660*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 338*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 4984*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 608*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 1271*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 48*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 15*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]^2 + 32*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                 p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                  LI[WL[2]], i10]]^2 - 788*Scalar[epsilon\[Delta][-i, -i1, 
                 -i10]*p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*
                xRel[LI[WL[1]], LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, 
                 -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*
                xRel[LI[WL[1]], LI[WL[2]], i10]] + 
             240*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                 Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                  i10]]^2 - 46*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]] - 2679*Scalar[epsilon\[Delta][-i, -i1, 
                 -i10]*p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*
                xRel[LI[WL[1]], LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, 
                 -i1, -i10]*p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*
                xRel[LI[WL[1]], LI[WL[2]], i10]] + 
             1512*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]])) - Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
          (r[LI[WL[1]], LI[WL[2]]]^6*(366*Scalar[p[LI[WL[2]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]]^2 + 
             2248*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                 i]] - 14*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] - 
             64*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2 + 
             Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              (-2120*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]] + 
               874*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] + 284*
                Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]) + 
             478*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]] + 176*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]] - 1399*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                 i]]) + 12*r[LI[WL[1]], LI[WL[2]]]^2*
            (25*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]^2 + Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]*(104*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]] - 631*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
             4*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
              (21*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]] - 16*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]])*Scalar[Sv[LI[WL[2]], 
                 LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
           r[LI[WL[1]], LI[WL[2]]]^4*(6133*Scalar[Sv[LI[WL[2]], LI[DT[0]], 
                 -i]*Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
             4*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              (-1143*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
               478*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
             2*(Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                   i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                (-2386*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                     -i]] + 807*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                     LI[WL[2]], -i]]) - 70*Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], 
                   LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 244*
                Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]] + 2418*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                   LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]] - 1556*Scalar[
                 p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]] + 32*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
                Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]]^2 + 6*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                   LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]] + 240*Scalar[
                 p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]] + 688*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                   -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]] - 314*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                   i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]] + 274*Scalar[
                 p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], 
                   LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]] + 44*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
                Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]]^2 - Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                   -i]]*(482*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                     LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                    xRel[LI[WL[1]], LI[WL[2]], -i]] + Scalar[p[LI[WL[1]], i]*
                    xRel[LI[WL[1]], LI[WL[2]], -i]]*(208*Scalar[Sv[LI[WL[1]], 
                       LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                   229*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                       LI[WL[2]], -i]])) - 744*Scalar[epsilon\[Delta][-i, 
                   -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*
                  xRel[LI[WL[1]], LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, 
                   -i1, -i10]*p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*
                  xRel[LI[WL[1]], LI[WL[2]], i10]] + 96*
                Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                   Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                    i10]]^2 + 1784*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                  p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*
                  xRel[LI[WL[1]], LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, 
                   -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*
                  xRel[LI[WL[1]], LI[WL[2]], i10]] + 482*Scalar[
                 epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                   LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
                Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                   i10]] + 32*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                   p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*
                   xRel[LI[WL[1]], LI[WL[2]], i10]]^2 + 467*Scalar[
                 epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                   LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
                Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                   i10]]))))/(64*r[LI[WL[1]], LI[WL[2]]]^10))/
      (m[LI[WL[1]]]*m[LI[WL[2]]]^2)) + 
   G*((m[LI[WL[2]]]*((CES2[LI[WL[1]]]*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*(-12*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                LI[DT[0]], -i]]^2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]^2 + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^
             2*(-13*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], 
                 -i]*Sv[LI[WL[1]], LI[DT[0]], i]] + 
             21*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]^2) + 6*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            (3*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                  LI[DT[0]], -i]]^2 + Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*(3*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                  Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]] - 7*Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[Sv[LI[WL[1]], 
                   LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]))))/
         (32*r[LI[WL[1]], LI[WL[2]]]^5) + 
        (Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          (-94*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                i]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[
                DT[0]], i]] - 48*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                LI[DT[0]], -i]]^2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]^2 + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            (94*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]]^2 + 
             183*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                 i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               2 - 135*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 99*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], 
                  i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                  i10]]^2)))/(128*r[LI[WL[1]], LI[WL[2]]]^5)))/
      m[LI[WL[1]]]^7 + 
     ((CES2[LI[WL[1]]]*(3*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
               -i]]^2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
            2*(3*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*p[
                LI[WL[2]], -i]] - 5*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]) + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
           (r[LI[WL[1]], LI[WL[2]]]^4*(-21*Scalar[p[LI[WL[1]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]] + 8*Scalar[p[LI[WL[1]], i]*
                 p[LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                 Sv[LI[WL[1]], LI[DT[0]], i]]) + 
            60*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 - 3*r[LI[WL[1]], LI[WL[2]]]^2*
             (8*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                  i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
               Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]*(8*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                    -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]] - 9*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                    -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]] + 4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
                 Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]]))) + Scalar[p[LI[WL[1]], -i]*
             p[LI[WL[1]], i]]*(3*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*(r[LI[WL[1]], LI[WL[2]]]^2*Scalar[
                p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*(
                23*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                19*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
              5*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
                p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*(
                4*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], 
                    LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]] - 11*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                    LI[DT[0]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]])) + 
            r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                -i]]*(-7*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], -i]]^2 + 6*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]*(-6*Scalar[Sv[LI[WL[1]], 
                    LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
                 Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                5*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                 Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]])))))/(16*r[LI[WL[1]], LI[WL[2]]]^7) + 
       (80*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^
           3*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
             -i]] + 480*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^
           2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          (-(r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                -i]]) + Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
         8*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          (r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            (41*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]]^2 + 
             87*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                 i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               2 - 30*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 36*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], 
                  i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                  i10]]^2) + 3*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]]*(5*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*(-7*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                  Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]] + 3*Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[Sv[LI[WL[1]], 
                   LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
             r[LI[WL[1]], LI[WL[2]]]^2*(Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                   LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                   LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]] - 17*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                    LI[DT[0]], -i]]^2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]] + 12*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                  p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], 
                   i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], 
                   i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                   i10]]))) - Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
          (r[LI[WL[1]], LI[WL[2]]]^4*(297*Scalar[p[LI[WL[1]], i]*
                p[LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                Sv[LI[WL[1]], LI[DT[0]], i]] + Scalar[p[LI[WL[1]], i]*
                Sv[LI[WL[1]], LI[DT[0]], -i]]*(31*Scalar[p[LI[WL[2]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], -i]] + 80*Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]])) + 
           3*r[LI[WL[1]], LI[WL[2]]]^2*(40*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
             153*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                 i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
             40*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 17*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 16*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]] + 40*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]])))/(128*r[LI[WL[1]], LI[WL[2]]]^7))/
      m[LI[WL[1]]]^6 + (m[LI[WL[1]]]*
       ((CES2[LI[WL[2]]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
          (-12*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
           Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
            (-13*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], 
                 -i]*Sv[LI[WL[2]], LI[DT[0]], i]] + 
             21*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]^2) + 6*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            (3*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                  LI[DT[0]], -i]]^2 + Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*(3*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
                  Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]] - 7*Scalar[p[LI[WL[2]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[Sv[LI[WL[2]], 
                   LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]))))/
         (32*r[LI[WL[1]], LI[WL[2]]]^5) + 
        (Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
          (-94*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], 
                i]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[
                DT[0]], i]] - 48*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                LI[DT[0]], -i]]^2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]^2 + Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            (94*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*
                 Sv[LI[WL[2]], LI[DT[0]], -i]]^2 + 
             183*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                 i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               2 - 135*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 99*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], 
                  i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                  i10]]^2)))/(128*r[LI[WL[1]], LI[WL[2]]]^5)))/
      m[LI[WL[2]]]^7 + 
     ((CES2[LI[WL[1]]]*(2*r[LI[WL[1]], LI[WL[2]]]^4*
           Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
           (r[LI[WL[1]], LI[WL[2]]]^2*(2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                   LI[DT[0]], -i]]^2 - Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                  i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], 
                  LI[DT[0]], i]]) + 36*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[
                LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
            3*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]]*(-2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
               Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
              Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*Scalar[
                Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]])) + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
           (r[LI[WL[1]], LI[WL[2]]]^6*(22*Scalar[p[LI[WL[2]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], -i]]^2 - 4*Scalar[p[LI[WL[2]], -i]*
                 p[LI[WL[2]], i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                 Sv[LI[WL[1]], LI[DT[0]], i]]) - 15*r[LI[WL[1]], LI[WL[2]]]^2*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 - 3*r[LI[WL[1]], LI[WL[2]]]^4*
             (Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                  i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
                2 + 4*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
               Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
                Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
              2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*Scalar[
                 Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
                2)) + 3*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           (-2*r[LI[WL[1]], LI[WL[2]]]^4*(15*Scalar[p[LI[WL[2]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], -i]]^2*Scalar[p[LI[WL[1]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 74*Scalar[
                p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[
                p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[
                p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
                p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
              8*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2*
               Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2) + 
            35*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 + 5*r[LI[WL[1]], LI[WL[2]]]^2*
             Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             (-17*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], 
                  LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]] + 6*(2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                    LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]] + 5*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                    LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]])*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
            Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             (4*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], -i]]^2 - 5*r[LI[WL[1]], LI[WL[2]]]^
                2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
                2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]]^2 + r[LI[WL[1]], LI[WL[2]]]^4*Scalar[
                p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*(
                21*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], 
                    LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]] - 32*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                    LI[DT[0]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]]))) - 
          6*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
           (Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             (2*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], -i]]^2 + 5*r[LI[WL[1]], LI[WL[2]]]^
                2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*(
                Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                    i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]] - 3*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                    -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]])) - 5*Scalar[p[LI[WL[2]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]*(r[LI[WL[1]], LI[WL[2]]]^2*Scalar[
                p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*(
                14*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                5*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
              7*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
                p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*(
                Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                    i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]] - 3*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                    -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]]))) + 4*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
           (-3*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             (r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                  LI[DT[0]], -i]]*(17*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                    LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]] + 6*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                    LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]]) + 5*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]*(4*Scalar[Sv[LI[WL[1]], 
                    LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
                 Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
                5*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                 Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]])) + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                i]]*(19*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]] - 75*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], 
                   LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
              3*r[LI[WL[1]], LI[WL[2]]]^2*(13*Scalar[Sv[LI[WL[1]], LI[DT[0]], 
                    -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                5*(2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                   Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
                  Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                   Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])*
                 Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]])))))/(32*r[LI[WL[1]], LI[WL[2]]]^9) + 
       (CES2[LI[WL[2]]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
         (-144*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2*
           Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
           (-19*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], 
                -i]*Sv[LI[WL[2]], LI[DT[0]], i]] + 
            21*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2) + 36*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           (2*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]]^2 + Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*(Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
                 Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]] - 2*Scalar[p[LI[WL[1]], i]*
                 Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[Sv[LI[WL[2]], 
                  LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]))))/
        (32*r[LI[WL[1]], LI[WL[2]]]^5) + 
       (-4*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^
           2*(r[LI[WL[1]], LI[WL[2]]]^2*(38*Scalar[p[LI[WL[1]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]]^2 - 86*Scalar[p[LI[WL[1]], -i]*
                p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                Sv[LI[WL[1]], LI[DT[0]], i]]) + 
           66*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
               i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
           3*(Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 4*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], 
                  i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                  i10]]^2)) + r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          (-12*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
            (5*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]] + 3*r[LI[WL[1]], LI[WL[2]]]^2*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]) + 3*Scalar[p[LI[WL[1]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (155*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               3 + 20*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              (4*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                   i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]] + Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                   -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]]) + 4*r[LI[WL[1]], LI[WL[2]]]^2*
              (21*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 68*
                Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 8*
                Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                  p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
                Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                   i10]])) - Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            (4*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                 LI[DT[0]], -i]]*(48*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                   LI[DT[0]], -i]] - 35*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                   LI[DT[0]], -i]]) + 3*r[LI[WL[1]], LI[WL[2]]]^2*
              (91*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                   -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]]^2 + 464*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                  Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]] + 96*Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], 
                   LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 80*
                Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]] + 48*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                  p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*
                  xRel[LI[WL[1]], LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, 
                   -i1, -i10]*p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*
                  xRel[LI[WL[1]], LI[WL[2]], i10]] - 44*Scalar[
                 epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                   LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
                Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                   i10]]))) + 4*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
          (30*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[2]], -i]*
              p[LI[WL[2]], i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
              Sv[LI[WL[1]], LI[DT[0]], i]] + r[LI[WL[1]], LI[WL[2]]]^6*
            (-20*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] + 
             3*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]) - 
           45*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], 
               i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] + 3*r[LI[WL[1]], LI[WL[2]]]^4*
            (58*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
             25*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                 i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               2 + 3*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 11*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 9*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 3*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 6*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], 
                 i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]] + Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], 
                 i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]])) + 3*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
              LI[WL[2]], -i]]^2*(32*r[LI[WL[1]], LI[WL[2]]]^4*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*p[
                LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]^2 + 
           2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            (37*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]]^2 + 5*r[LI[WL[1]], LI[WL[2]]]^
               2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              (-(Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                    i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]]) + Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                   -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]])) - 5*r[LI[WL[1]], LI[WL[2]]]^2*
            (52*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
             Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              (31*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 20*
                Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
             4*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]]) - 35*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]]*(8*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]^2*Scalar[p[LI[WL[2]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]] - 
             2*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                 i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
             2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 8*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               2*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] + 7*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]])) + r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          (8*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
               p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], 
                i10]]^2 - 6*r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            (20*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]]^2 + 
             50*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                 i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               2 - 13*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 8*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], 
                  i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                  i10]]^2) + 3*r[LI[WL[1]], LI[WL[2]]]^2*
            (Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              (187*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 112*
                Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
             2*(-70*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 50*
                Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 75*
                Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                  p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
                Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                   i10]] + 2*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                  p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], 
                   i10]]*(4*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                     -i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], 
                     i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                     LI[WL[2]], i10]] - Scalar[p[LI[WL[1]], i]*xRel[
                     LI[WL[1]], LI[WL[2]], -i]]*(12*Scalar[epsilon\[Delta][
                       -i, -i1, -i10]*p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                       LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
                   11*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                      Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                       i10]])))) - 15*(16*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]^3*Scalar[p[LI[WL[2]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]] - 84*Scalar[Sv[LI[WL[1]], 
                 LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
             48*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 32*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 32*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               3*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] - 12*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]]^2*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                 p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                  LI[WL[2]], i10]]^2 + 44*Scalar[p[LI[WL[1]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[epsilon\[Delta][-i, 
                 -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*
                xRel[LI[WL[1]], LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, 
                 -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*
                xRel[LI[WL[1]], LI[WL[2]], i10]] - 
             11*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]])))/(64*r[LI[WL[1]], LI[WL[2]]]^9))/
      (m[LI[WL[1]]]^5*m[LI[WL[2]]]) + 
     ((CES2[LI[WL[2]]]*(3*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
               -i]]^2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
            2*(3*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*p[
                LI[WL[2]], -i]] - 5*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]) + Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
           (r[LI[WL[1]], LI[WL[2]]]^4*(-21*Scalar[p[LI[WL[1]], i]*
                 Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                 Sv[LI[WL[2]], LI[DT[0]], -i]] + 8*Scalar[p[LI[WL[1]], i]*
                 p[LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
                 Sv[LI[WL[2]], LI[DT[0]], i]]) + 
            60*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 - 3*r[LI[WL[1]], LI[WL[2]]]^2*
             (8*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                  i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
               Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]*(-9*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                    -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]] + 8*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                    -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]] + 4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
                 Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]]))) + Scalar[p[LI[WL[2]], -i]*
             p[LI[WL[2]], i]]*(3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*(r[LI[WL[1]], LI[WL[2]]]^2*Scalar[
                p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*(
                19*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                23*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
              5*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
                p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*(
                4*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], 
                    LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]] - 11*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                    LI[DT[0]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]])) + 
            r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                -i]]*(-7*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]]^2 + 6*Scalar[p[LI[WL[2]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]*(-6*Scalar[Sv[LI[WL[2]], 
                    LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                5*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                 Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]])))))/(16*r[LI[WL[1]], LI[WL[2]]]^7) + 
       (80*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^
           3*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
             -i]] + 480*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^
           2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          (-(r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                -i]]) + Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) - 
         Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
          (r[LI[WL[1]], LI[WL[2]]]^4*(80*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                 LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]] + 31*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]] + 297*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                 -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], 
                 LI[DT[0]], i]]) + 3*r[LI[WL[1]], LI[WL[2]]]^2*
            (-153*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], 
                 LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] + 40*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
             17*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 40*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 40*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]] + 16*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]])) + 8*Scalar[p[LI[WL[2]], -i]*
            p[LI[WL[2]], i]]*(r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            (41*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*
                 Sv[LI[WL[2]], LI[DT[0]], -i]]^2 + 
             87*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                 i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               2 - 30*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 36*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], 
                  i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                  i10]]^2) + 3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]]*(5*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*(-7*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
                  Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]] + 3*Scalar[p[LI[WL[2]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[Sv[LI[WL[2]], 
                   LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
             r[LI[WL[1]], LI[WL[2]]]^2*(-17*Scalar[p[LI[WL[2]], i]*
                   Sv[LI[WL[2]], LI[DT[0]], -i]]^2*Scalar[p[LI[WL[1]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]] + Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]] - 12*Scalar[
                 epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*p[LI[WL[2]], 
                   i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*Scalar[
                 epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                   LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]))))/
        (128*r[LI[WL[1]], LI[WL[2]]]^7))/m[LI[WL[2]]]^6 + 
     ((CES2[LI[WL[1]]]*(2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^3*
           (r[LI[WL[1]], LI[WL[2]]]^8*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[
                LI[WL[1]], LI[DT[0]], i]] + 3*r[LI[WL[1]], LI[WL[2]]]^6*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2) - 2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
           (26*r[LI[WL[1]], LI[WL[2]]]^8*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                LI[DT[0]], -i]] - 75*r[LI[WL[1]], LI[WL[2]]]^4*
             Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 + r[LI[WL[1]], LI[WL[2]]]^6*
             (33*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                  i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
               Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
              6*(9*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
                Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])*
               Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]])) + Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]]*(-5*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             (6*r[LI[WL[1]], LI[WL[2]]]^4*(17*Scalar[p[LI[WL[2]], i]*
                    Sv[LI[WL[1]], LI[DT[0]], -i]]^2*Scalar[p[LI[WL[1]], i]*
                    xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 29*Scalar[
                  p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2) + 
              63*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
                2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
                2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]]^2 + 7*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[
                p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
                p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*(
                17*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], 
                    LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]] - 6*(5*Scalar[p[LI[WL[2]], i]*
                     Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                     xRel[LI[WL[1]], LI[WL[2]], -i]] + 3*Scalar[
                    p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                   Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])*
                 Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]])) + 3*Scalar[p[LI[WL[2]], -i]*p[
                LI[WL[2]], i]]*(6*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[
                p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*(
                11*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
              35*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]^2*Scalar[p[LI[WL[2]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], 
                   LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
              5*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]*(25*Scalar[Sv[LI[WL[1]], 
                    LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
                 Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
                2*(5*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                   Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                  13*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                   Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])*
                 Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]]))) + 3*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           (Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             (2*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]]*(51*Scalar[p[LI[WL[2]], i]*
                   Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]] + 29*Scalar[
                  p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
              35*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
               Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
               Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]]^2 + 15*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[
                p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*(
                3*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], 
                    LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]] - 2*(5*Scalar[p[LI[WL[2]], i]*
                     Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                     xRel[LI[WL[1]], LI[WL[2]], -i]] + Scalar[p[LI[WL[1]], i]*
                     Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                     xRel[LI[WL[1]], LI[WL[2]], -i]])*Scalar[Sv[LI[WL[1]], 
                    LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])) + 
            Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             (-22*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]] + 25*r[LI[WL[1]], LI[WL[2]]]^
                2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
               Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
               Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]]^2 + r[LI[WL[1]], LI[WL[2]]]^4*(-43*Scalar[
                  Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
                 Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                2*(7*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                   Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                  13*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                   Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])*
                 Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]]))) + Scalar[p[LI[WL[1]], i]*
             p[LI[WL[2]], -i]]*(Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             (r[LI[WL[1]], LI[WL[2]]]^8*(-6*Scalar[p[LI[WL[1]], i]*
                    Sv[LI[WL[1]], LI[DT[0]], -i]]^2 + 19*Scalar[
                  p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], 
                    LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]) + 
              75*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]^2*Scalar[Sv[LI[WL[1]], 
                   LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
              3*r[LI[WL[1]], LI[WL[2]]]^6*(51*Scalar[Sv[LI[WL[1]], LI[DT[0]], 
                    -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
                    xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
                Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]]*(-36*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                      -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                      -i]] + 13*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
                   Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                      LI[WL[2]], -i]]))) + 3*r[LI[WL[1]], LI[WL[2]]]^2*
             (6*r[LI[WL[1]], LI[WL[2]]]^4*(9*Scalar[p[LI[WL[2]], i]*
                    Sv[LI[WL[1]], LI[DT[0]], -i]]^2*Scalar[p[LI[WL[1]], i]*
                    xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 28*Scalar[
                  p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2) - 
              175*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
                2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
                2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]]^2 + 5*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[
                p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
                p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*(
                27*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], 
                    LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]] + 4*(Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                      LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                      LI[WL[2]], -i]] - 5*Scalar[p[LI[WL[1]], i]*
                     Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                     xRel[LI[WL[1]], LI[WL[2]], -i]])*Scalar[Sv[LI[WL[1]], 
                    LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) - 
              Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*(
                18*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[2]], i]*
                    Sv[LI[WL[1]], LI[DT[0]], -i]]^2 - 25*r[LI[WL[1]], 
                   LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                     LI[WL[2]], -i]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                    xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
                r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]]*(3*Scalar[Sv[LI[WL[1]], 
                      LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
                   Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                  4*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                   Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                      LI[WL[2]], -i]]))))))/(32*r[LI[WL[1]], LI[WL[2]]]^11) + 
       (CES2[LI[WL[2]]]*(6*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
               -i]]^2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
            2*(3*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*p[
                LI[WL[2]], -i]] - 5*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]) + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
           (r[LI[WL[1]], LI[WL[2]]]^4*(-6*Scalar[p[LI[WL[1]], i]*
                 Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                 Sv[LI[WL[2]], LI[DT[0]], -i]] + Scalar[p[LI[WL[1]], i]*
                 p[LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
                 Sv[LI[WL[2]], LI[DT[0]], i]]) + 
            15*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 - 3*r[LI[WL[1]], LI[WL[2]]]^2*
             (9*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                  i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
               Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]*(-2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                    -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]] - 2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                    -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]] + Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
                 Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]]))) + Scalar[p[LI[WL[1]], -i]*
             p[LI[WL[1]], i]]*(Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
             (-14*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]]^2 + 6*r[LI[WL[1]], LI[WL[2]]]^
                2*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], 
                  LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]]^2) + 6*Scalar[p[LI[WL[1]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]*(r[LI[WL[1]], LI[WL[2]]]^2*Scalar[
                p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*(
                2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                11*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
              5*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
                p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*(
                Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                    i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]] - 2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                    -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]])))))/(4*r[LI[WL[1]], LI[WL[2]]]^7) + 
       (-204*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], i]*
             p[LI[WL[2]], -i]]^3*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
            Sv[LI[WL[1]], LI[DT[0]], i]] + 2*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
          (r[LI[WL[1]], LI[WL[2]]]^2*(102*Scalar[p[LI[WL[1]], i]*
                Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                Sv[LI[WL[1]], LI[DT[0]], -i]] - 133*Scalar[p[LI[WL[1]], -i]*
                p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]]) + 
           6*(72*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               2 + 81*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], 
                 LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] + 2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]] + 5*Scalar[p[LI[WL[1]], i]*
                Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], 
                 LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             4*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], 
                 LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 2*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], 
                 i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]])) + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
          (r[LI[WL[1]], LI[WL[2]]]^6*(-64*Scalar[p[LI[WL[2]], i]*
                Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]] + 87*Scalar[p[LI[WL[1]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]] + 160*Scalar[p[LI[WL[2]], -i]*
                p[LI[WL[2]], i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]]) + 120*r[LI[WL[1]], LI[WL[2]]]^
             2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]] - 3*r[LI[WL[1]], LI[WL[2]]]^4*
            (33*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                 i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             152*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               2 + 16*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 33*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 56*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 8*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] + 8*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]] - 8*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]])) + 2*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*(-91*r[LI[WL[1]], LI[WL[2]]]^6*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
              p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
              p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]] - 
           420*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]] + Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            (r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                 LI[DT[0]], -i]]*(59*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                   LI[DT[0]], -i]] - 44*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                   LI[DT[0]], -i]]) + 60*r[LI[WL[1]], LI[WL[2]]]^2*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] - 3*r[LI[WL[1]], LI[WL[2]]]^4*
              (70*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                   -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]]^2 - 108*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                  Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]] - 34*Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], 
                   LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 11*
                Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]] + 8*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                   -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]] - 4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                  p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*
                  xRel[LI[WL[1]], LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, 
                   -i1, -i10]*p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*
                  xRel[LI[WL[1]], LI[WL[2]], i10]] + 10*Scalar[
                 epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                   LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
                Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                   i10]])) + 3*r[LI[WL[1]], LI[WL[2]]]^4*
            (Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              (-63*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 44*
                Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2) + 
             Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              (8*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
               Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                (107*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                  Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                 63*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                  Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])) - 
             81*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]] - 32*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], 
                 i10]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]] + 32*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], 
                 i10]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]] + 37*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], 
                 i10]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]]) + 15*r[LI[WL[1]], LI[WL[2]]]^2*
            (19*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                 i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             78*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
             30*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                 i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3 + 
             8*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 34*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 5*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               3*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] - 19*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]]^3*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]] - 16*Scalar[p[LI[WL[2]], i]*
                Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]^2*Scalar[p[LI[WL[2]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], 
                 LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             8*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 4*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]^2*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], 
                 i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]] + 10*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]^2*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], 
                 i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]] + 16*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]] + 15*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]] - 8*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]^2*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], 
                 i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]] + 8*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]^2*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], 
                 i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]])) + 3*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
             LI[WL[2]], -i]]*(-8*r[LI[WL[1]], LI[WL[2]]]^4*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
              p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
            (-19*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             4*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) - 
           2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            (r[LI[WL[1]], LI[WL[2]]]^4*(Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                   LI[DT[0]], -i]]*(35*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                     LI[DT[0]], -i]] - 24*Scalar[p[LI[WL[1]], i]*
                    Sv[LI[WL[2]], LI[DT[0]], -i]])*Scalar[p[LI[WL[1]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]] + 97*Scalar[p[LI[WL[1]], i]*
                   Sv[LI[WL[1]], LI[DT[0]], -i]]^2*Scalar[p[LI[WL[2]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]] + 16*Scalar[
                 epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*p[LI[WL[2]], 
                   i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*Scalar[
                 epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                   LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]) + 
             5*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*(2*Scalar[Sv[LI[WL[1]], 
                   LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 9*
                Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                   i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 6*
                Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]] + 9*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                   -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]] - 6*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                  p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*
                  xRel[LI[WL[1]], LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, 
                   -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*
                  xRel[LI[WL[1]], LI[WL[2]], i10]])) - 
           35*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (7*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                 i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             4*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
             6*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                 i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3 - 
             12*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 6*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               3*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] - 7*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]]^3*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]] + 8*Scalar[p[LI[WL[2]], i]*
                Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]^2*Scalar[p[LI[WL[2]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], 
                 LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             12*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]] - 8*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]^2*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], 
                 i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]] + 8*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]^2*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], 
                 i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]]) + 5*r[LI[WL[1]], LI[WL[2]]]^2*
            (50*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3 + 
             Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              (5*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3 - 48*
                Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2) + 
             2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              (8*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3 + 
               Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                (44*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                  Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                 35*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                  Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])) + 
             104*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]] + 8*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], 
                 i10]]*(4*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]]^2*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], 
                   i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                   i10]] - 7*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                  p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*
                  xRel[LI[WL[1]], LI[WL[2]], i10]] - 2*Scalar[p[LI[WL[1]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]]^2*Scalar[epsilon\[Delta][
                   -i, -i1, -i10]*p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                   i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]))) + 
         r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          (r[LI[WL[1]], LI[WL[2]]]^4*(32*Scalar[epsilon\[Delta][-i, -i1, 
                  -i10]*p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], 
                  LI[DT[0]], i10]]^2 + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                 i]]*(282*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                   -i]]*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                   -i]] - 32*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                   -i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                   -i]] - 87*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
                Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                   i]])) + 2*r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            (r[LI[WL[1]], LI[WL[2]]]^2*(93*Scalar[p[LI[WL[1]], i]*
                   Sv[LI[WL[1]], LI[DT[0]], -i]]^2 - 152*Scalar[
                 p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], 
                   LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]) + 
             63*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                 i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               2 + 42*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 48*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], 
                  i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                  i10]]^2) - 15*(5*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
                Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]^4 + 
             112*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             42*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                 i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
             40*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 28*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 64*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               3*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] - 32*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]]^2*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                 p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                  LI[WL[2]], i10]]^2 - 16*Scalar[p[LI[WL[1]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[epsilon\[Delta][-i, 
                 -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*
                xRel[LI[WL[1]], LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, 
                 -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*
                xRel[LI[WL[1]], LI[WL[2]], i10]] + 
             32*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]]) - 6*r[LI[WL[1]], LI[WL[2]]]^2*
            (-48*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             71*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
             4*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              (37*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 43*
                Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 4*
                Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*Scalar[
                 Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]]) + 56*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], 
                 i10]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]] - 40*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], 
                 i10]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]] - Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
              (63*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], 
                   LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]]^2 + 19*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]] + 134*Scalar[
                 Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 56*
                Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]] - 16*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                  p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*
                  xRel[LI[WL[1]], LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, 
                   -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*
                  xRel[LI[WL[1]], LI[WL[2]], i10]] + 7*Scalar[
                 epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                   LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
                Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                   i10]]))))/(64*r[LI[WL[1]], LI[WL[2]]]^9))/
      (m[LI[WL[1]]]^4*m[LI[WL[2]]]^2) + 
     ((CES2[LI[WL[1]]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
         (-144*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
          Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
           (-19*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], 
                -i]*Sv[LI[WL[1]], LI[DT[0]], i]] + 
            21*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2) + 36*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
           (2*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                 LI[DT[0]], -i]]^2 + Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*(Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                 Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]] - 2*Scalar[p[LI[WL[2]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[Sv[LI[WL[1]], 
                  LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]))))/
        (32*r[LI[WL[1]], LI[WL[2]]]^5) + 
       (CES2[LI[WL[2]]]*(-12*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
           Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
           (r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                LI[DT[0]], -i]]*(6*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                  LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]] + 17*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                  LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]]) + 5*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*(4*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
                 Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]] - 5*Scalar[p[LI[WL[2]], i]*
                 Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[Sv[LI[WL[2]], 
                  LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])) + 
          4*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
              p[LI[WL[2]], -i]]^2*(r[LI[WL[1]], LI[WL[2]]]^2*
             Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2 + 
            3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             (6*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                  i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]] - Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
               Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]])) + Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
           (r[LI[WL[1]], LI[WL[2]]]^6*(22*Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]]^2 - 4*Scalar[p[LI[WL[1]], -i]*
                 p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
                 Sv[LI[WL[2]], LI[DT[0]], i]]) - 15*r[LI[WL[1]], LI[WL[2]]]^2*
             Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 - 3*r[LI[WL[1]], LI[WL[2]]]^4*
             (Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                  i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
                2 + 4*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
               Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
                Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
              2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*Scalar[
                 Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
                2)) + 6*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]^2*(Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             (-2*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]]^2 - 5*r[LI[WL[1]], LI[WL[2]]]^
                2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*(
                Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                    i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]] - 3*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                    -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]])) + 5*Scalar[p[LI[WL[1]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]*(r[LI[WL[1]], LI[WL[2]]]^2*Scalar[
                p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*(
                5*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                14*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
              7*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
                p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*(
                Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                    i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]] - 3*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                    -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]]))) + Scalar[p[LI[WL[2]], -i]*
             p[LI[WL[2]], i]]*(Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
             (-2*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[Sv[LI[WL[2]], LI[DT[0]], 
                  -i]*Sv[LI[WL[2]], LI[DT[0]], i]] + 6*r[LI[WL[1]], 
                 LI[WL[2]]]^4*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]^2) + 
            4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
             (19*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], i]*
                 Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                 Sv[LI[WL[2]], LI[DT[0]], -i]] - 75*r[LI[WL[1]], LI[WL[2]]]^
                2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
               Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
               Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]]^2 + 3*r[LI[WL[1]], LI[WL[2]]]^4*(
                13*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], 
                    LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]] - 5*(Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                      LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                      LI[WL[2]], -i]] - 2*Scalar[p[LI[WL[1]], i]*
                     Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                     xRel[LI[WL[1]], LI[WL[2]], -i]])*Scalar[Sv[LI[WL[2]], 
                    LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])) + 
            3*(-2*r[LI[WL[1]], LI[WL[2]]]^4*(8*Scalar[p[LI[WL[2]], i]*
                    Sv[LI[WL[2]], LI[DT[0]], -i]]^2*Scalar[p[LI[WL[1]], i]*
                    xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 74*Scalar[
                  p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                15*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2) + 
              35*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
                2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
                2*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]]^2 + 5*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[
                p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
                p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*(
                -17*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], 
                    LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]] + 6*(5*Scalar[p[LI[WL[2]], i]*
                     Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                     xRel[LI[WL[1]], LI[WL[2]], -i]] + 2*Scalar[
                    p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                   Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])*
                 Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]]) + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                  i]]*(4*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[2]], i]*
                    Sv[LI[WL[2]], LI[DT[0]], -i]]^2 - 5*r[LI[WL[1]], 
                   LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                     LI[WL[2]], -i]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                    xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
                r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]]*(21*Scalar[Sv[LI[WL[2]], 
                      LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]*
                   Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
                  32*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                   Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                      LI[WL[2]], -i]]))))))/(32*r[LI[WL[1]], LI[WL[2]]]^9) + 
       (3*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          (5*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (16*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                 i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             31*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               2 + 4*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]) + 4*r[LI[WL[1]], LI[WL[2]]]^2*
            (68*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             21*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
             8*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]])) - 4*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
          (r[LI[WL[1]], LI[WL[2]]]^6*(20*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                 LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]] - 3*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                 LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]] + 15*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                 -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]] - 30*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                 i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], 
                 LI[DT[0]], i]]) + 45*r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]] + 3*r[LI[WL[1]], LI[WL[2]]]^4*
            (25*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                 i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               2 - 58*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] - 3*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]] + 9*Scalar[p[LI[WL[1]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], 
                 LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             11*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 3*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 3*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] - 6*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]] - Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]])) - 
         3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          (-32*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, 
                -i10]*p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], 
                LI[DT[0]], i10]]^2 - 2*Scalar[p[LI[WL[1]], -i]*
              p[LI[WL[1]], i]]*(37*r[LI[WL[1]], LI[WL[2]]]^4*
              Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2 + 
             5*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*(-(Scalar[Sv[LI[WL[2]], 
                    LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
               Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]])) + 5*r[LI[WL[1]], LI[WL[2]]]^2*
            (52*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
             20*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             31*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
             4*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]]) + 35*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]]*(-2*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
                Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]^2*Scalar[p[LI[WL[2]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             8*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
             8*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               2*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] + 7*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]])) - 4*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
          (38*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                LI[DT[0]], -i]]^2 + 66*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
              Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]^2 - 
           3*(Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 4*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], 
                  i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                  i10]]^2)) + r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
          (344*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                -i]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[
                DT[0]], i]] + 8*r[LI[WL[1]], LI[WL[2]]]^4*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*p[
                LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]^2 + 
           300*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                LI[DT[0]], -i]]^2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]^2 - 420*r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
            Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
           336*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
              Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
              Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]] + 561*r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
            Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
           1260*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
               i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
           240*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
               -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3 - 
           480*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] - 480*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
               -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] + 720*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
               -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] + 132*r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
              p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
              Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
           144*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[epsilon\[Delta][-i, -i1, 
               -i10]*p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[
                DT[0]], i10]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
              p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[
                WL[2]], i10]] - 48*r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
              p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
              Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
           450*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[epsilon\[Delta][-i, -i1, 
               -i10]*p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[
                DT[0]], i10]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
              p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[
                WL[2]], i10]] + 165*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]^2*Scalar[epsilon\[Delta][-i, -i1, -i10]*
              p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[
                WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
              p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[
                WL[2]], i10]] - 660*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
              p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[
                WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
              p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[
                WL[2]], i10]] + 180*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]^2*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[
                LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                LI[WL[2]], i10]]^2 - 6*r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            (20*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*
                 Sv[LI[WL[2]], LI[DT[0]], -i]]^2 + 
             50*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                 i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               2 - 13*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 8*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], 
                  i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                  i10]]^2) + Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            (4*r[LI[WL[1]], LI[WL[2]]]^4*(35*Scalar[p[LI[WL[2]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], -i]] - 48*Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]])*Scalar[p[LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]] - 3*r[LI[WL[1]], LI[WL[2]]]^2*
              (464*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], 
                   LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]] + 91*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 80*Scalar[
                 p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]] + 96*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                   -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]] - 44*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                  p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*
                  xRel[LI[WL[1]], LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, 
                   -i1, -i10]*p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*
                  xRel[LI[WL[1]], LI[WL[2]], i10]] + 48*Scalar[
                 epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                   LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
                Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                   i10]]))))/(64*r[LI[WL[1]], LI[WL[2]]]^9))/
      (m[LI[WL[1]]]*m[LI[WL[2]]]^5) + 
     ((CES2[LI[WL[1]]]*(6*r[LI[WL[1]], LI[WL[2]]]^4*
           Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
           (r[LI[WL[1]], LI[WL[2]]]^2*(8*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                   LI[DT[0]], -i]]^2 + Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], 
                  i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], 
                  LI[DT[0]], i]]) - 8*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[
                LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
            8*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]] + Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2) + r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           (Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
             (-8*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[Sv[LI[WL[1]], LI[DT[0]], 
                  -i]*Sv[LI[WL[1]], LI[DT[0]], i]] + 6*r[LI[WL[1]], 
                 LI[WL[2]]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]^2) + 
            3*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             (18*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], -i]]^2 - 5*Scalar[p[LI[WL[2]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]^2*Scalar[Sv[LI[WL[1]], 
                   LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
              r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]*(13*Scalar[Sv[LI[WL[1]], 
                    LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
                20*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                 Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]])) - 60*Scalar[p[LI[WL[2]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]^2*(2*r[LI[WL[1]], LI[WL[2]]]^
                2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2 + 
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*(
                Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                    i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]] - 2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                    -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]]))) + 4*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
           (-12*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             (r[LI[WL[1]], LI[WL[2]]]^2*(10*Scalar[p[LI[WL[2]], i]*
                   Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]] + 3*Scalar[p[LI[WL[1]], i]*
                   Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]]) - 5*Scalar[
                p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
                p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
                Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]) + Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             (22*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]] - 75*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], 
                   LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
              3*r[LI[WL[1]], LI[WL[2]]]^2*(17*Scalar[Sv[LI[WL[1]], LI[DT[0]], 
                    -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                6*(Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                   Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
                  Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                   Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])*
                 Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]]))) + 3*(r[LI[WL[1]], LI[WL[2]]]^2*
             Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
             Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             (-5*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
               Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]]^2 + r[LI[WL[1]], LI[WL[2]]]^2*(39*Scalar[
                  Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
                 Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
                22*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                 Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]])) + 20*Scalar[p[LI[WL[1]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]^2*(2*r[LI[WL[1]], LI[WL[2]]]^
                2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*(
                7*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
              7*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
                p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*(
                Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                    i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]] - 2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                    -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]])) + Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], 
                i]]*(-2*r[LI[WL[1]], LI[WL[2]]]^4*(43*Scalar[p[LI[WL[2]], i]*
                    Sv[LI[WL[1]], LI[DT[0]], -i]]^2*Scalar[p[LI[WL[1]], i]*
                    xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 68*Scalar[
                  p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
                Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2) + 
              35*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
                2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
                2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]]^2 - 5*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[
                p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
                p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*(
                45*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], 
                    LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]] - 4*(9*Scalar[p[LI[WL[2]], i]*
                     Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                     xRel[LI[WL[1]], LI[WL[2]], -i]] + 5*Scalar[
                    p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                   Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])*
                 Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]])))))/(32*r[LI[WL[1]], LI[WL[2]]]^9) + 
       (CES2[LI[WL[2]]]*(6*r[LI[WL[1]], LI[WL[2]]]^4*
           Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
           (r[LI[WL[1]], LI[WL[2]]]^2*(8*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                   LI[DT[0]], -i]]^2 + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                  i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], 
                  LI[DT[0]], i]]) - 8*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[
                LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
            Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                -i]]*(8*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
               Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
              Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*Scalar[
                Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]])) + 3*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           (2*r[LI[WL[1]], LI[WL[2]]]^4*(Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                   LI[DT[0]], -i]]^2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]]^2 - 68*Scalar[p[LI[WL[1]], i]*
                 Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                 Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]] - 43*Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]]^2*Scalar[p[LI[WL[2]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]^2) + 
            35*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 - 5*r[LI[WL[1]], LI[WL[2]]]^2*
             Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             (45*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                  i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
               Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
              4*(5*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                9*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])*
               Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]) + Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             (18*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]]^2 - 5*r[LI[WL[1]], LI[WL[2]]]^
                2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
                2*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]]^2 + r[LI[WL[1]], LI[WL[2]]]^4*Scalar[
                p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*(
                13*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], 
                    LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]] - 20*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                    LI[DT[0]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]]))) - 
          60*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
           (Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             (2*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]]^2 + r[LI[WL[1]], LI[WL[2]]]^
                2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*(
                Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                    i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]] - 2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                    -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]])) - Scalar[p[LI[WL[2]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]*(2*r[LI[WL[1]], LI[WL[2]]]^2*
               Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*(
                2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                7*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
              7*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
                p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*(
                Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                    i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]] - 2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                    -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]]))) + 
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
           (Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             (-8*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[Sv[LI[WL[2]], LI[DT[0]], 
                  -i]*Sv[LI[WL[2]], LI[DT[0]], i]] + 6*r[LI[WL[1]], 
                 LI[WL[2]]]^4*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]^2) + 
            3*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]*(-5*Scalar[p[LI[WL[2]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], 
                   LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
              r[LI[WL[1]], LI[WL[2]]]^2*(39*Scalar[Sv[LI[WL[2]], LI[DT[0]], 
                    -i]*Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]] - 22*Scalar[
                  p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                 Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]]))) + 4*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
           (-12*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
             Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             (r[LI[WL[1]], LI[WL[2]]]^2*(3*Scalar[p[LI[WL[2]], i]*
                   Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]] + 10*Scalar[
                  p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) - 
              5*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
                p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
                Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]) + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             (22*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
                 Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                 Sv[LI[WL[2]], LI[DT[0]], -i]] - 75*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], 
                   LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
              3*r[LI[WL[1]], LI[WL[2]]]^2*(17*Scalar[Sv[LI[WL[2]], LI[DT[0]], 
                    -i]*Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                6*(-(Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                    Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
                  Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                   Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])*
                 Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]])))))/(32*r[LI[WL[1]], LI[WL[2]]]^9) + 
       (-70*r[LI[WL[1]], LI[WL[2]]]^8*Scalar[p[LI[WL[1]], -i]*
             p[LI[WL[1]], i]]^2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
              LI[DT[0]], -i]]^2 - 16*r[LI[WL[1]], LI[WL[2]]]^8*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
             p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]^2 + 
         240*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
              -i]]^2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
           2 + 108*r[LI[WL[1]], LI[WL[2]]]^6*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
             p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]^2*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         30*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*
             Sv[LI[WL[2]], LI[DT[0]], -i]]^2*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^4 - 
         432*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
             -i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
         672*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
             -i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
         1008*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
         360*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
         1020*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
         108*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[epsilon\[Delta][-i, -i1, -i10]*
             p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]^
           2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
         273*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
             -i]]*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
         12*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
             -i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
         54*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], -i]*
             p[LI[WL[1]], i]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
            Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         1500*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         60*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         660*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
            Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
         1155*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
            Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^4*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
         1020*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3 + 
         360*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3 - 
         1440*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
            xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3 + 
         2660*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3 - 
         30*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
             Sv[LI[WL[1]], LI[DT[0]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^4 + 
         30*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
            Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^4 + 
         1155*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
            Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^4 - 
         180*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
             -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 420*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 120*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 1260*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 1155*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^4*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
          (-70*r[LI[WL[1]], LI[WL[2]]]^8*(Scalar[p[LI[WL[1]], i]*
                Sv[LI[WL[1]], LI[DT[0]], -i]]^2 - Scalar[p[LI[WL[1]], -i]*
                p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                Sv[LI[WL[1]], LI[DT[0]], i]]) + 54*r[LI[WL[1]], LI[WL[2]]]^6*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
             Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]])) - 54*r[LI[WL[1]], LI[WL[2]]]^6*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 660*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 1155*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^4*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 900*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 1260*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 60*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
             -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 420*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 420*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] - 1260*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]]^3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
             -i]] + 8*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^3*
          (34*r[LI[WL[1]], LI[WL[2]]]^8*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
              Sv[LI[WL[2]], LI[DT[0]], -i]] - 3*r[LI[WL[1]], LI[WL[2]]]^6*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]]) - 1560*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         120*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         735*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*
             xRel[LI[WL[1]], LI[WL[2]], -i]]^4*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
             Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]^
           2 + 264*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         960*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         480*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         480*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         960*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         120*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
              LI[WL[2]], -i]]^2*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
             LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
             LI[WL[2]], i10]] + 840*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         120*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         246*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
         1560*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         195*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
              LI[WL[2]], -i]]^2*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
             LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
             LI[WL[2]], i10]] + 1680*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
            Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
         360*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
             LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
             LI[WL[2]], -i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
             LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
            p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
             LI[WL[2]], i10]] - 360*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
             Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]^
           2 + 735*r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^4*
          Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
             Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]^
           2 - 12*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
          (r[LI[WL[1]], LI[WL[2]]]^8*(24*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                 LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]] - 2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                 LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]] - 22*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                 i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], 
                 LI[DT[0]], i]]) - 10*r[LI[WL[1]], LI[WL[2]]]^4*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]] + r[LI[WL[1]], LI[WL[2]]]^6*
            (51*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                 i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               2 + 148*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] + 51*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 2*Scalar[p[LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], 
                 LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
             14*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 14*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 4*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], 
                 i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]] + 10*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]])) + Scalar[p[LI[WL[2]], -i]*
            p[LI[WL[2]], i]]*(264*r[LI[WL[1]], LI[WL[2]]]^8*
            Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
               i]] + r[LI[WL[1]], LI[WL[2]]]^8*
            (-16*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                 p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]^2 + 
             Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
              (-81*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] + 4*
                Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] + 70*
                Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*Scalar[
                 Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                   i]])) + 420*r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]] - 3*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            (r[LI[WL[1]], LI[WL[2]]]^8*(8*Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], -i]]*(11*Scalar[p[LI[WL[2]], i]*
                    Sv[LI[WL[1]], LI[DT[0]], -i]] - 2*Scalar[p[LI[WL[1]], i]*
                    Sv[LI[WL[2]], LI[DT[0]], -i]]) + 5*Scalar[
                 p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], 
                   LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]) + 
             20*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]^2*Scalar[Sv[LI[WL[1]], 
                 LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + r[LI[WL[1]], LI[WL[2]]]^6*(59*Scalar[
                 Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
               144*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], 
                   LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]] + 56*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                   LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]] + 80*Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], 
                   LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 8*
                Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]] + 4*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
                Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]] + 8*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                  p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*
                  xRel[LI[WL[1]], LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, 
                   -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*
                  xRel[LI[WL[1]], LI[WL[2]], i10]])) + 
           3*r[LI[WL[1]], LI[WL[2]]]^6*(-80*Scalar[p[LI[WL[1]], -i]*
                p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
                Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
             404*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             80*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
             80*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[1]], 
                 LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
             20*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
              Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 48*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
              Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              (91*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 224*
                Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 48*
                Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*Scalar[
                 Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]]) + 4*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*(Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
               Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                (-36*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                  Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                 5*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*Scalar[
                   Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                     -i]])) + 82*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], 
                 i10]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]] - 88*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], 
                 i10]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]] + 24*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]] + 3*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]]) + 15*r[LI[WL[1]], LI[WL[2]]]^4*
            (2*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                 i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               4 - 96*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]]^3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] - 44*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]^2*Scalar[p[LI[WL[2]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 4*Scalar[p[LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]^3*Scalar[Sv[LI[WL[1]], 
                 LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             60*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 44*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 8*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               3*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] - 12*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                 LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]]^2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]] - 20*Scalar[p[LI[WL[1]], -i]*
                p[LI[WL[1]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], 
                 LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
             24*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                  i10]]^2 - 24*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]] - 8*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]]^2*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]] - 13*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]]^2*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]])) + 3*Scalar[p[LI[WL[1]], i]*
            p[LI[WL[2]], -i]]*(Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            (8*r[LI[WL[1]], LI[WL[2]]]^8*(2*Scalar[p[LI[WL[2]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], -i]] - 11*Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]])*Scalar[p[LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]] - 20*r[LI[WL[1]], LI[WL[2]]]^4*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] - r[LI[WL[1]], LI[WL[2]]]^6*
              (144*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], 
                   LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]] + 59*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 8*Scalar[
                 p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]] + 80*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                   -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]] + 56*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                   LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]] + 8*Scalar[
                 epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                   LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
                Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                   i10]])) + 4*(22*r[LI[WL[1]], LI[WL[2]]]^8*
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]] + 
             35*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]^2*Scalar[p[LI[WL[2]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]^2*Scalar[Sv[LI[WL[1]], 
                 LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 5*r[LI[WL[1]], LI[WL[2]]]^4*
              (6*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                   i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
                 3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
               21*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                   -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]]^2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]]^2 + 6*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                  Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]]^3 - 2*Scalar[
                 p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]] + 2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                   -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]] + 11*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                   LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]]^3*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]] + 11*Scalar[p[LI[WL[2]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]]^3*Scalar[Sv[LI[WL[2]], 
                   LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 2*
                Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]] - 2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                   -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]] - 8*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]]^2*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                  p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*
                  xRel[LI[WL[1]], LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, 
                   -i1, -i10]*p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*
                  xRel[LI[WL[1]], LI[WL[2]], i10]] + 8*Scalar[p[LI[WL[2]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]]^2*Scalar[epsilon\[Delta][
                   -i, -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                   i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*Scalar[
                 epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                   LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 8*
                Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                   i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], 
                   i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                   i10]] + 2*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                  p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*
                  xRel[LI[WL[1]], LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, 
                   -i1, -i10]*p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*
                  xRel[LI[WL[1]], LI[WL[2]], i10]] + 8*Scalar[p[LI[WL[1]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]]^2*Scalar[epsilon\[Delta][
                   -i, -i1, -i10]*p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                   i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*Scalar[
                 epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                   LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 8*
                Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
                Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                   i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], 
                   i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                   i10]]) + r[LI[WL[1]], LI[WL[2]]]^6*
              (-4*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
               Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                (51*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                  Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
                 6*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                  Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2) + 
               Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                (6*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                  Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                  (122*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                    Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                   51*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                    Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                       -i]])) + 2*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                  p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], 
                   i10]]*(17*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                     LI[WL[2]], -i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                    p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*
                    xRel[LI[WL[1]], LI[WL[2]], i10]] + 8*Scalar[
                   p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                  Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                    Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                     i10]]) - 2*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                  p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], 
                   i10]]*(8*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                     -i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], 
                     i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                     LI[WL[2]], i10]] + 17*Scalar[p[LI[WL[1]], i]*
                    xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[epsilon\[Delta][
                     -i, -i1, -i10]*p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                     i1]*xRel[LI[WL[1]], LI[WL[2]], i10]])))))/
        (64*r[LI[WL[1]], LI[WL[2]]]^11))/(m[LI[WL[1]]]^3*m[LI[WL[2]]]^3) + 
     ((CES2[LI[WL[1]]]*(6*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
               -i]]^2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
            2*(3*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*p[
                LI[WL[2]], -i]] - 5*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                LI[WL[2]], -i]]) + Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
           (r[LI[WL[1]], LI[WL[2]]]^4*(-6*Scalar[p[LI[WL[1]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]] + Scalar[p[LI[WL[1]], i]*
                 p[LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                 Sv[LI[WL[1]], LI[DT[0]], i]]) + 
            15*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 - 3*r[LI[WL[1]], LI[WL[2]]]^2*
             (9*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                  i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
               Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]*(-2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                    -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]] - 2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                    -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]] + Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
                 Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]]))) + Scalar[p[LI[WL[2]], -i]*
             p[LI[WL[2]], i]]*(Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
             (-14*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], -i]]^2 + 6*r[LI[WL[1]], LI[WL[2]]]^
                2*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], 
                  LI[DT[0]], i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]]^2) + 6*Scalar[p[LI[WL[2]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]*(r[LI[WL[1]], LI[WL[2]]]^2*Scalar[
                p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*(
                11*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
              5*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
                p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*(
                Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                    i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]] - 2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                    -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]])))))/(4*r[LI[WL[1]], LI[WL[2]]]^7) + 
       (CES2[LI[WL[2]]]*(2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^3*
           (r[LI[WL[1]], LI[WL[2]]]^8*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[
                LI[WL[2]], LI[DT[0]], i]] + 3*r[LI[WL[1]], LI[WL[2]]]^6*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2) - 2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
           (26*r[LI[WL[1]], LI[WL[2]]]^8*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                LI[DT[0]], -i]] - 75*r[LI[WL[1]], LI[WL[2]]]^4*
             Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]^2 + r[LI[WL[1]], LI[WL[2]]]^6*
             (33*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                  i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
               Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
              6*(Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
                9*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])*
               Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]])) + Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
              -i]]*(3*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             (2*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], i]*
                 Sv[LI[WL[2]], LI[DT[0]], -i]]*(29*Scalar[p[LI[WL[2]], i]*
                   Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]] + 51*Scalar[
                  p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
              35*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]^2*Scalar[p[LI[WL[2]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], 
                   LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
              15*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]*(3*Scalar[Sv[LI[WL[2]], 
                    LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]*
                 Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
                2*(Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                   Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                  5*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                   Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])*
                 Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]])) - 5*Scalar[p[LI[WL[2]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]*(6*r[LI[WL[1]], LI[WL[2]]]^4*(
                Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2*
                 Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
                29*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                17*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2) + 
              63*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
                2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
                2*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]]^2 + 7*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[
                p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
                p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*(
                17*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], 
                    LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]] - 6*(3*Scalar[p[LI[WL[2]], i]*
                     Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                     xRel[LI[WL[1]], LI[WL[2]], -i]] + 5*Scalar[
                    p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                   Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])*
                 Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]]))) - 3*Scalar[p[LI[WL[1]], -i]*
             p[LI[WL[1]], i]]*(-(r[LI[WL[1]], LI[WL[2]]]^2*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              (6*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]]*(Scalar[p[LI[WL[2]], i]*
                    Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                    xRel[LI[WL[1]], LI[WL[2]], -i]] + 11*Scalar[
                   p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                  Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
               35*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
                Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]]^2 + 5*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[
                 p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                (25*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], 
                     LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                     LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                     LI[WL[2]], -i]] - 2*(13*Scalar[p[LI[WL[2]], i]*
                      Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                      xRel[LI[WL[1]], LI[WL[2]], -i]] + 5*Scalar[
                     p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                    Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])*
                  Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                     LI[WL[2]], -i]]))) + Scalar[p[LI[WL[2]], -i]*p[
                LI[WL[2]], i]]*(22*r[LI[WL[1]], LI[WL[2]]]^8*Scalar[
                p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[
                p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] - 
              25*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], 
                   LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
              r[LI[WL[1]], LI[WL[2]]]^6*(43*Scalar[Sv[LI[WL[2]], LI[DT[0]], 
                    -i]*Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]] - 
                2*(13*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                   Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                  7*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                   Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]])*
                 Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]]))) + Scalar[p[LI[WL[1]], i]*
             p[LI[WL[2]], -i]]*(-(Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
              (r[LI[WL[1]], LI[WL[2]]]^8*(54*Scalar[p[LI[WL[1]], i]*
                     Sv[LI[WL[2]], LI[DT[0]], -i]]^2 - 19*Scalar[
                   p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[2]], 
                     LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]) - 75*
                r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]]^2*Scalar[Sv[LI[WL[2]], 
                    LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 3*
                r[LI[WL[1]], LI[WL[2]]]^6*(3*Scalar[Sv[LI[WL[2]], LI[DT[0]], 
                     -i]*Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
                     xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
                 Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                     LI[WL[2]], -i]]*(4*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                       LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                       LI[WL[2]], -i]] + 13*Scalar[p[LI[WL[1]], -i]*
                      p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                      xRel[LI[WL[1]], LI[WL[2]], -i]])))) + 
            3*r[LI[WL[1]], LI[WL[2]]]^2*(6*r[LI[WL[1]], LI[WL[2]]]^4*(
                Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2*
                 Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
                28*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                 Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
                9*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2*
                 Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2) - 
              175*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
                2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
                2*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]]^2 + 5*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[
                p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[
                p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*(
                27*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], 
                    LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]] + 4*(-5*Scalar[p[LI[WL[2]], i]*
                     Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                     xRel[LI[WL[1]], LI[WL[2]], -i]] + Scalar[p[LI[WL[1]], i]*
                     Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                     xRel[LI[WL[1]], LI[WL[2]], -i]])*Scalar[Sv[LI[WL[2]], 
                    LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
              Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*(
                -2*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[2]], i]*
                    Sv[LI[WL[2]], LI[DT[0]], -i]]^2 + 25*r[LI[WL[1]], 
                   LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                     LI[WL[2]], -i]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                    xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
                r[LI[WL[1]], LI[WL[2]]]^4*(-51*Scalar[Sv[LI[WL[2]], 
                      LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]*
                   Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
                  36*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                   Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                   Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                      LI[WL[2]], -i]]))))))/(32*r[LI[WL[1]], LI[WL[2]]]^11) + 
       (-204*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[p[LI[WL[1]], i]*
             p[LI[WL[2]], -i]]^3*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
            Sv[LI[WL[2]], LI[DT[0]], i]] + 
         Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
          (r[LI[WL[1]], LI[WL[2]]]^6*(-87*Scalar[p[LI[WL[1]], i]*
                p[LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                Sv[LI[WL[1]], LI[DT[0]], i]] + Scalar[p[LI[WL[1]], i]*
                Sv[LI[WL[1]], LI[DT[0]], -i]]*(87*Scalar[p[LI[WL[2]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], -i]] - 64*Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]]) + 
             160*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]) + 120*r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]] - 3*r[LI[WL[1]], LI[WL[2]]]^4*
            (152*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               2 + 33*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], 
                 LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] - 56*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]] - 33*Scalar[p[LI[WL[1]], i]*
                Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], 
                 LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             16*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 8*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] - 8*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]] + 8*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], 
                 LI[WL[2]], i10]])) + 12*r[LI[WL[1]], LI[WL[2]]]^4*
          Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
          (17*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
              Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
              Sv[LI[WL[2]], LI[DT[0]], -i]] + 
           81*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
               i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
           72*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
               -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
             2 + 5*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] + 2*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]] + 2*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
              Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
              Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
               i10]]) + r[LI[WL[1]], LI[WL[2]]]^2*
          Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          (32*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
               p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], 
                i10]]^2 + 6*r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            (31*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*
                 Sv[LI[WL[2]], LI[DT[0]], -i]]^2 + 
             21*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                 i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               2 + 14*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 16*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], 
                  i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                  i10]]^2) - 15*(42*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
                Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]^2*Scalar[p[LI[WL[2]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
             112*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3 + 
             5*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                 i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               4 - 64*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 28*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 40*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
              Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] + 32*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]^2*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], 
                 i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]] - 16*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]] - 32*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]^2*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], 
                  i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                  i10]]^2) - 6*r[LI[WL[1]], LI[WL[2]]]^2*
            (71*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
             4*(-12*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]] + 43*
                Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]])*
              Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             4*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              (37*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 10*
                Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                  p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
                Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                   i10]] - 14*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                  p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], 
                   i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], 
                   i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                   i10]]))) - 2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
          (91*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[epsilon\[Delta][-i, -i1, -i10]*
              p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
              p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]] - 
           132*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*
              Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
              Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]^2 + 189*r[LI[WL[1]], LI[WL[2]]]^4*
            Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
            Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
           321*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[2]], i]*
              Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
              Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]] + 450*r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
           189*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[p[LI[WL[1]], i]*
              Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
              Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]^2 - 24*r[LI[WL[1]], LI[WL[2]]]^4*
            Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
            Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 
           1170*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
              Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]^2*Scalar[p[LI[WL[2]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]^2 - 285*r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3 - 
           120*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*
              Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]^2*Scalar[p[LI[WL[2]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], 
               i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
           240*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
              Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]^2*Scalar[Sv[LI[WL[1]], LI[DT[0]], 
               i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
           285*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
              Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]^3*Scalar[Sv[LI[WL[1]], LI[DT[0]], 
               i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
           75*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*
              Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]^3*Scalar[Sv[LI[WL[2]], LI[DT[0]], 
               i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
           510*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*
              Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]^2*Scalar[p[LI[WL[2]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], 
               i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
           120*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
              Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]^2*Scalar[Sv[LI[WL[2]], LI[DT[0]], 
               i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
           420*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
               -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]] + Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
            (133*r[LI[WL[1]], LI[WL[2]]]^6*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]] - 24*r[LI[WL[1]], LI[WL[2]]]^4*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]]) + 111*r[LI[WL[1]], LI[WL[2]]]^4*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
              p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
              Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
           96*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
              p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
              Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
           120*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]^2*Scalar[epsilon\[Delta][-i, -i1, 
               -i10]*p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*
              xRel[LI[WL[1]], LI[WL[2]], i10]]*Scalar[
             epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[
                DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
           96*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
              p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
              Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
           120*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]^2*Scalar[epsilon\[Delta][-i, -i1, 
               -i10]*p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*
              xRel[LI[WL[1]], LI[WL[2]], i10]]*Scalar[
             epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[
                DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
           240*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
              xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[epsilon\[Delta][-i, -i1, 
               -i10]*p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*
              xRel[LI[WL[1]], LI[WL[2]], i10]]*Scalar[
             epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[
                DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
           243*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, 
               -i10]*p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[
                DT[0]], i10]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[
                WL[2]], -i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
              p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[
                WL[2]], i10]] - 225*r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
              Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
            Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
              Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
           150*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]^2*Scalar[epsilon\[Delta][-i, -i1, 
               -i10]*p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*
              xRel[LI[WL[1]], LI[WL[2]], i10]]*Scalar[
             epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[
                DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] + 
           60*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], i]*xRel[
                LI[WL[1]], LI[WL[2]], -i]]^2*Scalar[epsilon\[Delta][-i, -i1, 
               -i10]*p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*
              xRel[LI[WL[1]], LI[WL[2]], i10]]*Scalar[
             epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[
                DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]] - 
           Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            (r[LI[WL[1]], LI[WL[2]]]^6*(141*Scalar[p[LI[WL[2]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]] - 16*Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]] - 152*Scalar[p[LI[WL[1]], -i]*
                  p[LI[WL[1]], i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
                  Sv[LI[WL[2]], LI[DT[0]], i]]) + 3*r[LI[WL[1]], LI[WL[2]]]^4*
              (134*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], 
                   LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                    LI[WL[2]], -i]]^2 + 19*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]] + 63*Scalar[
                 Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 16*
                Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]] + 56*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                   -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]] - 16*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                  p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*
                  xRel[LI[WL[1]], LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, 
                   -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*
                  xRel[LI[WL[1]], LI[WL[2]], i10]] + 7*Scalar[
                 epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*Sv[LI[WL[1]], 
                   LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
                Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                   i10]])) + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            (r[LI[WL[1]], LI[WL[2]]]^6*(44*Scalar[p[LI[WL[2]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], -i]] - 59*Scalar[p[LI[WL[1]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]])*Scalar[p[LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]] - 60*r[LI[WL[1]], LI[WL[2]]]^2*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] - 3*r[LI[WL[1]], LI[WL[2]]]^4*
              (108*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], 
                   LI[DT[0]], i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]] - 70*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                   xRel[LI[WL[1]], LI[WL[2]], -i]]^2 - 8*Scalar[
                 p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]] - 11*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                   -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                   -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]] + 34*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                   LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]] - 10*Scalar[
                 epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*Sv[LI[WL[1]], 
                   LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
                Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                   i10]] + 4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                  p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*
                  xRel[LI[WL[1]], LI[WL[2]], i10]]*Scalar[epsilon\[Delta][-i, 
                   -i1, -i10]*p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], i1]*
                  xRel[LI[WL[1]], LI[WL[2]], i10]]))) - 
         3*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
          (8*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[epsilon\[Delta][-i, -i1, -i10]*
              p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
            (4*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 
             19*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
           35*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
            (6*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                 i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             4*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2 + 
             7*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                 i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3 + 
             8*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                 -i]] - 7*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^
               3*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*xRel[LI[WL[1]], 
                 LI[WL[2]], -i]] - 6*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                 LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                  LI[WL[2]], -i]]^3*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]] - 12*Scalar[p[LI[WL[2]], i]*
                Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*
                 xRel[LI[WL[1]], LI[WL[2]], -i]]^2*Scalar[p[LI[WL[2]], i]*
                xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], 
                 LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             8*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], i10]]*
              Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]] - 8*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]^2*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], 
                 i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]] + 12*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                  -i]]^2*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], 
                 i]*Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                 i10]]) + 2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            (r[LI[WL[1]], LI[WL[2]]]^4*(97*Scalar[p[LI[WL[2]], i]*
                   Sv[LI[WL[2]], LI[DT[0]], -i]]^2*Scalar[p[LI[WL[1]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]] + (-24*Scalar[
                   p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]] + 
                 35*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]])*
                Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 16*
                Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                  p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
                Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                   i10]]) + 5*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[2]], 
                 i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*(-9*Scalar[
                 Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]*
                Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 2*
                Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                   -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], 
                    -i]]^2 + 9*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], 
                   LI[DT[0]], -i]]*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                   LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]] + 6*Scalar[p[LI[WL[2]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[p[LI[WL[2]], i]*
                  xRel[LI[WL[1]], LI[WL[2]], -i]]*Scalar[Sv[LI[WL[2]], 
                   LI[DT[0]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] - 6*
                Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                  Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                   i10]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], 
                   i]*Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                   i10]])) - 5*r[LI[WL[1]], LI[WL[2]]]^2*
            (50*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3 + 
             2*(-24*Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]] + 35*
                Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]])*
              Scalar[p[LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 
             Scalar[p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
              (88*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]] + 5*
                Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]) + 
             8*(2*Scalar[p[LI[WL[1]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^3 - 13*
                Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                  p[LI[WL[2]], i1]*Sv[LI[WL[1]], LI[DT[0]], i10]]*
                Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]*
                Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                  Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                   i10]] + Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], 
                   i]*p[LI[WL[2]], i1]*Sv[LI[WL[2]], LI[DT[0]], i10]]*
                (2*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
                  Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[1]], i]*
                    Sv[LI[WL[1]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                     i10]] + 7*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], 
                     LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], i]*xRel[LI[WL[1]], 
                     LI[WL[2]], -i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*
                    p[LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], i1]*
                    xRel[LI[WL[1]], LI[WL[2]], i10]] - 
                 4*Scalar[p[LI[WL[1]], i]*xRel[LI[WL[1]], LI[WL[2]], -i]]^2*
                  Scalar[epsilon\[Delta][-i, -i1, -i10]*p[LI[WL[2]], i]*
                    Sv[LI[WL[2]], LI[DT[0]], i1]*xRel[LI[WL[1]], LI[WL[2]], 
                     i10]])))))/(64*r[LI[WL[1]], LI[WL[2]]]^9))/
      (m[LI[WL[1]]]^2*m[LI[WL[2]]]^4)))

